Cuts and Contours

The traditional formulation of string amplitudes via worldsheet integrals provides a parametrization of the moduli space that fails to expose the complete singularity structure of the amplitudes. This problem is solved by the positive parametrization of string amplitudes given by surfaceology. In this work, we use this formalism to study a number of properties of string amplitudes at tree-level and one-loop. We introduce several global prescriptions for an integration contour for which the integrals are finite everywhere in kinematic space. At tree-level, this is done in two ways: one directly implements the Feynman $i\varepsilon$ to analytically continue from Euclidean to Lorentzian worldsheets; the other is a generalization of the closed Pochhammer contour to arbitrary number of points. At loop-level, we present a systematic way of extracting cuts directly from the worldsheet integrand. This provides a powerful set of unitarity constraints, which we use to test the consistency of different "stringy" UV regularizations of field theory amplitudes. In addition, we identify the massive threshold expansion of the integrand, which allows us to reduce the problem to a finite set of Feynman integrals in Schwinger parametrization and provide a straightforward contour prescription reminiscent of its field-theory version.

==> anc/String_Contour.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    924242,      19361]
NotebookOptionsPosition[    914378,      19205]
NotebookOutlinePosition[    914864,      19223]
CellTagsIndexPosition[    914821,      19220]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Off", "[", 
  RowBox[{"NIntegrate", "::", "ncvb"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"NIntegrate", "::", "eincr"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"NIntegrate", "::", "slwcon"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"NIntegrate", "::", "errprec"}], "MessageName"], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"General", "::", "munfl"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"N", "::", "meprec"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Turn", " ", "off", " ", "numerical", " ", "inaccuracy", " ", "messages"}],
    "*)"}]}]}], "Input",
 CellChangeTimes->{{3.966679835255381*^9, 3.966679852338408*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3a364b25-d492-e747-90c2-3fe50380a7e7"],

Cell[CellGroupData[{

Cell["Final Notebook", "Title",
 CellChangeTimes->{{3.9561783900771646`*^9, 
  3.9561783919644213`*^9}},ExpressionUUID->"bbeee619-22de-43a7-9f89-\
1a2542f3400d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Plot", " ", "style", " ", "options"}], "*)"}]], "Input",
 CellChangeTimes->{{3.966679859995407*^9, 3.9666798655217943`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"194c0aad-a779-4781-aa9e-c40188bda9e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PlotFS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Opacity", "->", "0.5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Opacity", "->", "0.5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Opacity", "->", "0.5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Black", ",", 
       RowBox[{"Opacity", "->", "0.5"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"text", "[", "string_", "]"}], ":=", 
   RowBox[{"Style", "[", 
    RowBox[{"string", ",", "Black", ",", 
     RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], ",", "16"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"text2", "[", "string_", "]"}], ":=", 
   RowBox[{"Style", "[", 
    RowBox[{"string", ",", "Black", ",", 
     RowBox[{"FontFamily", "->", "\"\<Times New Roman\>\""}], ",", "14"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.957092161331457*^9, 3.957092161331457*^9}, {
  3.957855258449171*^9, 3.957855263438938*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6a1ea4b1-df2a-6f4b-b811-7ccbde485680"],

Cell[CellGroupData[{

Cell["Preliminary functions (run at the beginning of the program)", "Section",
 CellChangeTimes->{{3.966697525882514*^9, 
  3.966697554122044*^9}},ExpressionUUID->"2577ce9c-25e4-4561-9ee2-\
b5343a0aa31d"],

Cell["\<\
The following subsections set up the functions used to compute the relevant \
objects for the curve integral, such as matrices, headlight functions, sets \
of cones in the Feynman fan, etc. For more details about these objects, see \
Section 2 of the main paper. In order to define the contour, it is sufficient \
to just run this block of code before starting.\
\>", "Text",
 CellChangeTimes->{{3.9666975610831957`*^9, 3.966697624170388*^9}, {
  3.966697662168895*^9, 
  3.966697711665414*^9}},ExpressionUUID->"bf67b081-c31a-4c49-a723-\
bc17a22c6ab5"],

Cell[CellGroupData[{

Cell["g-vectors", "Subsection",
 CellChangeTimes->{{3.919149595208963*^9, 3.9191495997366314`*^9}, {
   3.9343537267997503`*^9, 3.9343537592031364`*^9}, 
   3.9666977627275476`*^9},ExpressionUUID->"86ece3bd-66cf-4550-b776-\
583f00c30e88"],

Cell[TextData[{
 "Convention for the g-vectors: the i-th component of the vector ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "C"], TraditionalForm]],ExpressionUUID->
  "ea75cf68-fc3d-400b-9b38-28ded872e456"],
 " is given by the # of valleys minus the # of peaks of the road ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "i"], TraditionalForm]],ExpressionUUID->
  "31088137-1987-4df1-af97-73c5fda14ef9"],
 " in the word for ",
 Cell[BoxData[
  FormBox["C", TraditionalForm]],ExpressionUUID->
  "5aeb484a-5d44-4beb-930b-4b78e59ee26b"],
 "."
}], "Text",
 CellChangeTimes->{{3.9192327690601697`*^9, 3.9192328214983187`*^9}, {
  3.9192328961240025`*^9, 3.9192329181021223`*^9}, {3.919233043361883*^9, 
  3.9192331416152425`*^9}, {3.919233192835389*^9, 
  3.9192332030423193`*^9}},ExpressionUUID->"f5335751-bbfb-48f4-bb25-\
aa052560f712"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gVector", "[", 
   RowBox[{"roadsInt_", ",", "word_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"wordNum", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"word", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"spiral", "[", 
              RowBox[{"x1_", ",", "x2_"}], "]"}], ":>", 
             RowBox[{
              RowBox[{"Sequence", "[", 
               RowBox[{"x1", ",", "x2", ",", "x1"}], "]"}], "/;", 
              RowBox[{"ListQ", "[", "x1", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"spiral", "[", 
              RowBox[{"x1_", ",", "x2_"}], "]"}], ":>", 
             RowBox[{
              RowBox[{"Sequence", "[", 
               RowBox[{"x2", ",", "x1", ",", "x2"}], "]"}], "/;", 
              RowBox[{"ListQ", "[", "x2", "]"}]}]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"spiral", "[", 
             RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "f__"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"Sequence", "[", 
              RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "/;", 
             RowBox[{"ListQ", "[", "x1", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"spiral", "[", 
             RowBox[{"f__", ",", "x1_", ",", "x2_", ",", "x3_"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"Sequence", "[", 
              RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "/;", 
             RowBox[{"ListQ", "[", "x3", "]"}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "->", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"L", "->", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}]}], "}"}]}]}], ",", "w", ",", "g",
       ",", "comp", ",", 
      RowBox[{"roads", "=", 
       RowBox[{"roadsInt", "/.", 
        RowBox[{
         RowBox[{"y", "[", "f_", "]"}], ":>", "f"}]}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"w", "=", 
      RowBox[{"Length", "[", "wordNum", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"g", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "@", "roads"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"comp", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"wordNum", "[", 
           RowBox[{"[", "jj", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"wordNum", "[", 
            RowBox[{"[", 
             RowBox[{"jj", "-", "1"}], "]"}], "]"}], "-", 
           RowBox[{"wordNum", "[", 
            RowBox[{"[", 
             RowBox[{"jj", "+", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "3", ",", 
          RowBox[{"w", "-", "2"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"comp", " ", "checks", " ", "if", " ", 
       RowBox[{"it", "'"}], "s", " ", "a", " ", "peak", " ", "or", " ", "a", " ",
        "valley"}], "*)"}], 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ListQ", "[", 
          RowBox[{"roads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"roads", ",", 
               RowBox[{"Sort", "[", 
                RowBox[{"comp", "[", 
                 RowBox[{"[", 
                  RowBox[{"kk", ",", "1"}], "]"}], "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "+=", 
          RowBox[{"comp", "[", 
           RowBox[{"[", 
            RowBox[{"kk", ",", "2"}], "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"roads", ",", 
               RowBox[{"comp", "[", 
                RowBox[{"[", 
                 RowBox[{"kk", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "+=", 
          RowBox[{"comp", "[", 
           RowBox[{"[", 
            RowBox[{"kk", ",", "2"}], "]"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", 
         RowBox[{"Length", "@", "comp"}]}], "}"}]}], "]"}], ";", 
     RowBox[{"Return", "[", "g", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919149689128211*^9, 3.919149727278048*^9}, {
   3.91914976264303*^9, 3.91914985685301*^9}, {3.9191499155693216`*^9, 
   3.9191499293426743`*^9}, {3.9191499873491507`*^9, 
   3.9191500340260715`*^9}, {3.919150101588993*^9, 3.91915012160122*^9}, {
   3.919150441498841*^9, 3.919150456615888*^9}, 3.9191516717663813`*^9, {
   3.9192334661048594`*^9, 3.9192334840994654`*^9}, {3.9192336779216537`*^9, 
   3.919233722714416*^9}, {3.919233869350748*^9, 3.9192338750910263`*^9}, {
   3.9192339112296534`*^9, 3.9192339425126324`*^9}, {3.9194378159178386`*^9, 
   3.919437820075412*^9}, {3.9194378915207386`*^9, 3.919437976825548*^9}, {
   3.924023459711186*^9, 3.9240234805303288`*^9}, {3.924023532985873*^9, 
   3.9240235356319914`*^9}, {3.92402361619372*^9, 3.9240236983927736`*^9}, {
   3.924023761962529*^9, 3.924023766672301*^9}, {3.924023891183964*^9, 
   3.9240239086149197`*^9}, {3.9240245314433107`*^9, 
   3.9240245334255133`*^9}, {3.9240249606696005`*^9, 
   3.9240249633933735`*^9}, {3.924025000524773*^9, 3.9240250093476877`*^9}, {
   3.9240250457375965`*^9, 3.924025077597123*^9}, 3.924025119216313*^9, {
   3.924087619802038*^9, 3.924087650423558*^9}, 3.9240877118731375`*^9, {
   3.9240878018998375`*^9, 3.924087806655924*^9}, {3.924087838656851*^9, 
   3.9240878806957045`*^9}, 3.924087935690856*^9, {3.92425846169665*^9, 
   3.9242584820997086`*^9}, {3.924258554444586*^9, 3.9242586204787683`*^9}, 
   3.924261004382521*^9, {3.9251935518164587`*^9, 3.92519358424352*^9}, {
   3.9251937682641525`*^9, 3.9251937863063507`*^9}, {3.9251938218715887`*^9, 
   3.9251938280987854`*^9}, {3.9313644334787035`*^9, 3.9313644362123346`*^9}},
 
 CellLabel->"In[10]:=",ExpressionUUID->"b3b26f00-0be3-4db6-9b51-82aa3d5f2d66"]
}, Closed]],

Cell[CellGroupData[{

Cell["Headlight functions", "Subsection",
 CellChangeTimes->{{3.9191495752764864`*^9, 3.919149579973195*^9}, {
  3.9343537360002117`*^9, 3.9343537362335916`*^9}, {3.966697764590019*^9, 
  3.966697765007125*^9}},ExpressionUUID->"c4a05fb3-1898-49ff-b64f-\
70acd044c2e6"],

Cell[CellGroupData[{

Cell["Curve matrices", "Subsubsection",
 CellChangeTimes->{{3.9191515474304333`*^9, 3.919151553362731*^9}, {
  3.9191556530361567`*^9, 
  3.919155654212819*^9}},ExpressionUUID->"2a7aeb3f-5b17-479c-866f-\
44d63c3a58db"],

Cell["\<\
Computes the matrix for a certain curve according to the rules presented in \
Appendix A of arXiv:2402.06719\
\>", "Text",
 CellChangeTimes->{{3.9191523384162164`*^9, 3.919152342731642*^9}, {
  3.966697214354639*^9, 3.966697226801483*^9}, {3.9666972851297283`*^9, 
  3.966697291874461*^9}},ExpressionUUID->"46de14a2-1843-4a72-a594-\
e1ec82820183"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"matrix", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", "x", "]"}], "==", "\"\<L\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ToString", "[", "x", "]"}], "==", "\"\<R\>\""}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9162242316889477`*^9, 3.9162242585567513`*^9}, {
   3.91622428874774*^9, 3.916224301872099*^9}, {3.9162249639205294`*^9, 
   3.9162249803800054`*^9}, {3.9162256206971087`*^9, 3.916225622220202*^9}, {
   3.9162257970430613`*^9, 3.916225816945822*^9}, {3.916229221462782*^9, 
   3.9162292595877476`*^9}, {3.9162296957980213`*^9, 
   3.9162297167000246`*^9}, {3.9162297566464224`*^9, 3.916229766353692*^9}, {
   3.916230212888666*^9, 3.916230236741831*^9}, {3.916230268147869*^9, 
   3.9162302907683725`*^9}, {3.9162308697264657`*^9, 3.916230874565624*^9}, {
   3.919152268089981*^9, 3.9191522720965486`*^9}, {3.919152353380042*^9, 
   3.9191524015705957`*^9}, {3.919152465135948*^9, 3.919152477240445*^9}, {
   3.9191528528436213`*^9, 3.919152854212864*^9}, {3.9191632179203444`*^9, 
   3.9191632239222565`*^9}, 3.9192478226422467`*^9, {3.931364568032471*^9, 
   3.931364599790642*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"13d33250-3349-40a9-af6c-00856d32d2ac"],

Cell[TextData[{
 StyleBox["F-polynomial is defined as ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        SubscriptBox["y", 
         RowBox[{"i", "-", "1"}]], "+", 
        RowBox[{
         SubscriptBox["y", 
          RowBox[{"i", "-", "1"}]], 
         SubscriptBox["y", 
          RowBox[{"i", "-", "2"}]]}], "+"}], "..."}], "+", 
      RowBox[{
       SubscriptBox["y", 
        RowBox[{"i", "-", "1"}]], 
       SubscriptBox["y", 
        RowBox[{"i", "-", "2"}]]}]}], "..."}], 
    SubscriptBox["y", 
     RowBox[{"i", "+", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "7329990b-2abc-41da-943f-0f625ab242e7"]
}], "Text",
 CellChangeTimes->{{3.919238244351124*^9, 3.9192382507601175`*^9}, {
  3.919242394813111*^9, 3.919242495346373*^9}, {3.9194200536953363`*^9, 
  3.919420067149952*^9}, {3.966697183882524*^9, 
  3.966697189561288*^9}},ExpressionUUID->"7d1f4b08-a00f-4932-82e0-\
89c7dfba69d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix", "[", "s_spiral", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sList", "=", 
       RowBox[{"s", "/.", 
        RowBox[{
         RowBox[{"spiral", "[", "r__", "]"}], ":>", 
         RowBox[{"List", "@", "r"}]}]}]}], ",", "gen", ",", "F", ",", "ys", ",",
       "roads", ",", 
      RowBox[{"nature", "=", 
       RowBox[{"{", "}"}]}], ",", "m"}], "}"}], ",", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"sList", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "\"\<L\>\""}], "||", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"sList", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "\"\<R\>\""}]}], ",", 
       
       RowBox[{"AppendTo", "[", 
        RowBox[{"nature", ",", "\"\<out\>\""}], "]"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"nature", ",", "\"\<in\>\""}], "]"}]}], "]"}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"sList", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "\"\<R\>\""}], "||", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"sList", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "==", "\"\<L\>\""}]}], ",", 
       
       RowBox[{"AppendTo", "[", 
        RowBox[{"nature", ",", "\"\<counterclockwise\>\""}], "]"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"nature", ",", "\"\<clockwise\>\""}], "]"}]}], "]"}], ";", 
     RowBox[{"roads", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"nature", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "\"\<in\>\""}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sList", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "ii"}], "-", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Length", "@", "sList"}], ")"}], "/", "2"}]}], "}"}]}], 
         "]"}], ",", 
        RowBox[{"Reverse", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"sList", "[", 
            RowBox[{"[", 
             RowBox[{"2", "ii"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Length", "@", "sList"}], ")"}], "/", "2"}]}], "}"}]}],
           "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"F", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"roads", "[", 
            RowBox[{"[", 
             RowBox[{"kk", "+", "1"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"kk", ",", "jj"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{
            RowBox[{"Length", "@", "roads"}], "-", "1"}]}], "}"}]}], 
        "]"}]}]}], ";", 
     RowBox[{"ys", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"roads", "[", 
         RowBox[{"[", "kk", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", 
          RowBox[{"Length", "@", "roads"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"nature", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], 
         "==", "\"\<counterclockwise\>\""}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"roads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", 
             RowBox[{"F", "/", 
              RowBox[{"(", 
               RowBox[{"1", "-", "ys"}], ")"}]}]}], ",", "0"}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"F", "/", 
             RowBox[{"(", 
              RowBox[{"1", "-", "ys"}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"nature", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "\"\<in\>\""}], ",", 
        "m", ",", 
        RowBox[{"Transpose", "[", "m", "]"}]}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.919152049187932*^9, 3.9191520716612597`*^9}, {
   3.9191521453864946`*^9, 3.919152153769866*^9}, {3.919152420512949*^9, 
   3.9191524298911986`*^9}, {3.9191524981193666`*^9, 
   3.9191525322706027`*^9}, {3.919152577164556*^9, 3.9191525940922327`*^9}, {
   3.9191526458428097`*^9, 3.9191526992345624`*^9}, {3.919153021306125*^9, 
   3.919153032020435*^9}, {3.919153077321084*^9, 3.919153106047976*^9}, {
   3.9191532020810537`*^9, 3.9191532309170485`*^9}, {3.919153420119988*^9, 
   3.919153420827592*^9}, {3.919153540594152*^9, 3.919153541432828*^9}, {
   3.919153910351071*^9, 3.9191539114975967`*^9}, {3.9191539513410234`*^9, 
   3.919153975151711*^9}, {3.9191540825113683`*^9, 3.9191540915519032`*^9}, {
   3.919154527894616*^9, 3.9191545546026773`*^9}, {3.919154632665085*^9, 
   3.9191546507770505`*^9}, 3.9191547776154633`*^9, {3.9191555265669928`*^9, 
   3.9191555951356387`*^9}, {3.9191556414292393`*^9, 
   3.9191556784600425`*^9}, {3.9191557137535267`*^9, 3.919155722750103*^9}, {
   3.919155855384427*^9, 3.919155862419744*^9}, 3.9191588992502527`*^9, {
   3.919158936493284*^9, 3.9191589507515316`*^9}, {3.9191598786368666`*^9, 
   3.919159880133675*^9}, 3.919159976797958*^9, {3.9191610231635056`*^9, 
   3.9191610242888055`*^9}, {3.9192356623004646`*^9, 
   3.9192356778889084`*^9}, {3.919238285228795*^9, 3.91923832324855*^9}, {
   3.9192417364627895`*^9, 3.919241777346871*^9}, {3.919241817400071*^9, 
   3.9192419853983107`*^9}, {3.919242096546084*^9, 3.9192421547905426`*^9}, {
   3.919242207791074*^9, 3.919242258483162*^9}, {3.919242335864253*^9, 
   3.919242378383307*^9}, {3.9192425052165976`*^9, 3.91924251399874*^9}, {
   3.919242546147393*^9, 3.9192426642735567`*^9}, 3.919243379378605*^9, {
   3.9192434595260243`*^9, 3.919243580739868*^9}, {3.9192436335878005`*^9, 
   3.9192437541288896`*^9}, {3.9192438324156036`*^9, 3.91924389504021*^9}, {
   3.919243936100869*^9, 3.919243939764903*^9}, 3.9192468639478564`*^9, {
   3.9192469151595097`*^9, 3.919246938019598*^9}, {3.919246970814904*^9, 
   3.9192471475244627`*^9}, {3.9192471988974867`*^9, 3.919247294393883*^9}, {
   3.9192474073991027`*^9, 3.919247466597492*^9}, {3.92406794160075*^9, 
   3.9240679663386717`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"fae10601-b2cc-47a2-8c20-776b7119600e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"curveMatrix", "[", "word_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Dot", "@@", 
      RowBox[{"(", 
       RowBox[{"matrix", "/@", "word"}], ")"}]}], ")"}], "//", "Simplify"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9162292942643366`*^9, 3.9162293185107045`*^9}, {
   3.916229484051075*^9, 3.916229500642018*^9}, {3.9162295339251547`*^9, 
   3.9162295437411475`*^9}, {3.9162299591257987`*^9, 3.916230034653495*^9}, {
   3.916230079040604*^9, 3.916230095733949*^9}, {3.916230136716605*^9, 
   3.9162301558183374`*^9}, {3.9162301916318283`*^9, 3.916230192127069*^9}, {
   3.916230354804201*^9, 3.9162303896441507`*^9}, {3.9162304364876146`*^9, 
   3.916230438069311*^9}, {3.916230472895236*^9, 3.9162304738055077`*^9}, {
   3.916230546774963*^9, 3.916230551330838*^9}, 3.9162989076266065`*^9, {
   3.919151570758856*^9, 3.919151605281312*^9}, 3.919151694243866*^9, 
   3.9191557749454107`*^9, {3.9191558093156824`*^9, 3.9191558401769676`*^9}, {
   3.9191558756085005`*^9, 3.919155988889058*^9}, {3.9191570306150384`*^9, 
   3.9191570404827576`*^9}, {3.9191597672056336`*^9, 3.9191597926216445`*^9}, 
   3.9191598966880474`*^9, {3.919159989778959*^9, 3.919159990676206*^9}, {
   3.9191601756233263`*^9, 3.919160182980372*^9}, {3.9191603859956923`*^9, 
   3.9191604298195896`*^9}, {3.9191604991299133`*^9, 
   3.9191608176692905`*^9}, {3.919160856432691*^9, 3.9191608844831076`*^9}, {
   3.919160917338399*^9, 3.9191609211930237`*^9}, 3.919161594181312*^9, {
   3.919161655024498*^9, 3.9191616992929134`*^9}, {3.919162066751789*^9, 
   3.9191621274330406`*^9}, 3.9191622598531*^9, {3.919162816915807*^9, 
   3.91916285779173*^9}, {3.919163141112417*^9, 3.9191631517049875`*^9}, {
   3.9191631979170184`*^9, 3.919163205823177*^9}, 3.91919094204745*^9, 
   3.9192476125614853`*^9, {3.919247741100243*^9, 3.919247745228442*^9}, {
   3.9192495580678525`*^9, 3.919249558900172*^9}, {3.9248788950694*^9, 
   3.924878926051565*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"e8b1805d-78cc-49b1-86e7-444b45d9769e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Headlight functions", "Subsubsection",
 CellChangeTimes->{{3.919162585890647*^9, 
  3.9191625891334295`*^9}},ExpressionUUID->"4611e99b-8a84-4fad-b8b0-\
cb86d58b075b"],

Cell[TextData[{
 "T",
 StyleBox["ropicalization",
  IgnoreSpellCheck->True],
 " is defined with a minus sign ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", "i"], "=", 
    SuperscriptBox["e", 
     RowBox[{"-", 
      SubscriptBox["t", "i"]}]], " "}], TraditionalForm]],ExpressionUUID->
  "5c40f32a-a95b-4973-acf8-5a58072f4b37"],
 "instead of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", "i"], "=", 
    SuperscriptBox["e", 
     SubscriptBox["t", "i"]], " "}], TraditionalForm]],ExpressionUUID->
  "54d4d004-1175-47d6-98af-14a536cfe36a"],
 "."
}], "Text",
 CellChangeTimes->{{3.919249954036872*^9, 3.9192500279683986`*^9}, {
   3.9192502052701683`*^9, 3.9192502487046475`*^9}, 
   3.9666973100517797`*^9},ExpressionUUID->"d9fe345f-b492-402b-8f4c-\
0a5558facee0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uSpEnd", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spBegins", "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "word", "]"}], ",", "R"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "m", ",", "trop", ",", 
      "spiralList", ",", "n", ",", "g", ",", "gg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spBegins", "<", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"spBegins", "+", "1"}], ";;", 
           RowBox[{"-", "2"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spiralList", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"Length", "[", "spiralList", "]"}]}], "-", "2"}], ";;", 
           "2"}], "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"spBegins", ",", 
            RowBox[{"Length", "[", "word", "]"}], ",", "1"}], "]"}], ">", 
          "1"}], ",", 
         RowBox[{"curveMatrix", "[", 
          RowBox[{"word", "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;", 
             RowBox[{"spBegins", "-", "1"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "//", 
       "Expand"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "spiralList", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
             RowBox[{"Plus", "->", "Max"}]}], "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a_", "/", "b_"}], ":>", 
              RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
           RowBox[{"Times", "->", "Plus"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
           RowBox[{"n", "*", "a"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"1", ",", "b__"}], "]"}], ":>", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", "b"}], "]"}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"gg", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"g", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gg", "*", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ")"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9248750068229856`*^9, 3.924875041644574*^9}, {
   3.9248751281732426`*^9, 3.9248752106525574`*^9}, {3.924875244234607*^9, 
   3.9248753040404677`*^9}, {3.9248753527203393`*^9, 
   3.9248753551886196`*^9}, {3.924875393956286*^9, 3.9248756478432417`*^9}, {
   3.9248757896060095`*^9, 3.9248757931394496`*^9}, {3.9248758328722663`*^9, 
   3.924875893720827*^9}, 3.92487605844267*^9, {3.9248761659074802`*^9, 
   3.9248761838357654`*^9}, {3.9248762960595703`*^9, 
   3.9248763078275633`*^9}, {3.9248763724099207`*^9, 3.924876387906747*^9}, {
   3.924876942274627*^9, 3.924876942319111*^9}, {3.9248772175509005`*^9, 
   3.924877223243825*^9}, {3.9248788279279747`*^9, 3.924878830082963*^9}, 
   3.924879025771682*^9, 3.9248790657093086`*^9, {3.9248806207845507`*^9, 
   3.9248806801188707`*^9}, {3.924881575541746*^9, 3.9248816069769535`*^9}, {
   3.9248816396709347`*^9, 3.92488167192789*^9}, {3.9248817122848797`*^9, 
   3.9248817685422707`*^9}, {3.9248818449622264`*^9, 
   3.9248818565484667`*^9}, {3.9248819520399218`*^9, 3.92488205550988*^9}, {
   3.924882821156694*^9, 3.9248829115453944`*^9}, 3.9248829625192957`*^9, {
   3.9248832152606616`*^9, 3.9248832153044987`*^9}, {3.924883326528576*^9, 
   3.924883327242083*^9}, {3.924883361071006*^9, 3.924883364892622*^9}, {
   3.9248833978494616`*^9, 3.924883397915604*^9}, {3.9248835111415358`*^9, 
   3.9248835178426237`*^9}, {3.924883816698099*^9, 3.9248838169029617`*^9}, {
   3.9248839138972206`*^9, 3.92488391768501*^9}, {3.9248839704958134`*^9, 
   3.9248839861966743`*^9}, {3.9248840310760374`*^9, 3.9248840395126915`*^9}, 
   3.9248842267944536`*^9, 3.9248849353931684`*^9, 3.924890074945256*^9, {
   3.9250501086203775`*^9, 3.9250501324535065`*^9}, {3.9250501648741407`*^9, 
   3.9250502036788454`*^9}, {3.9250503099123287`*^9, 3.9250503350133457`*^9}, 
   3.9250504849950094`*^9, {3.925303970108119*^9, 3.925304010373176*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"4b6c0cd1-4421-4238-adf5-726d96f0c0ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]SpEnd", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spBegins", "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "word", "]"}], ",", "R"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "m", ",", "trop", ",", 
      "spiralList", ",", "n", ",", "g", ",", "gg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spBegins", "<", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"spBegins", "+", "1"}], ";;", 
           RowBox[{"-", "2"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spiralList", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"Length", "[", "spiralList", "]"}]}], "-", "2"}], ";;", 
           "2"}], "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"spBegins", ",", 
            RowBox[{"Length", "[", "word", "]"}], ",", "1"}], "]"}], ">", 
          "1"}], ",", 
         RowBox[{"curveMatrix", "[", 
          RowBox[{"word", "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;", 
             RowBox[{"spBegins", "-", "1"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "//", 
       "Expand"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "spiralList", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
              RowBox[{"Plus", "->", "Max"}]}], "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a_", "/", "b_"}], ":>", 
               RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
            RowBox[{"Times", "->", "Plus"}]}], "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
            RowBox[{"n", "*", "a"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", "b__"}], "]"}], ":>", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"y", "[", "f__", "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"y", "[", "f", "]"}]}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"gg", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"g", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
         ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
        ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9248750068229856`*^9, 3.924875041644574*^9}, {
   3.9248751281732426`*^9, 3.9248752106525574`*^9}, {3.924875244234607*^9, 
   3.9248753040404677`*^9}, {3.9248753527203393`*^9, 
   3.9248753551886196`*^9}, {3.924875393956286*^9, 3.9248756478432417`*^9}, {
   3.9248757896060095`*^9, 3.9248757931394496`*^9}, {3.9248758328722663`*^9, 
   3.924875893720827*^9}, 3.92487605844267*^9, {3.9248761659074802`*^9, 
   3.9248761838357654`*^9}, {3.9248762960595703`*^9, 
   3.9248763078275633`*^9}, {3.9248763724099207`*^9, 3.924876387906747*^9}, {
   3.924876942274627*^9, 3.924876942319111*^9}, {3.9248772175509005`*^9, 
   3.924877223243825*^9}, {3.9248788279279747`*^9, 3.924878830082963*^9}, 
   3.924879025771682*^9, 3.9248790657093086`*^9, {3.9248806207845507`*^9, 
   3.9248806801188707`*^9}, {3.924881575541746*^9, 3.9248816069769535`*^9}, {
   3.9248816396709347`*^9, 3.92488167192789*^9}, {3.9248817122848797`*^9, 
   3.9248817685422707`*^9}, {3.9248818449622264`*^9, 
   3.9248818565484667`*^9}, {3.9248819520399218`*^9, 3.92488205550988*^9}, {
   3.924882821156694*^9, 3.9248829115453944`*^9}, 3.9248829625192957`*^9, {
   3.9248832152606616`*^9, 3.9248832153044987`*^9}, {3.924883326528576*^9, 
   3.924883327242083*^9}, {3.924883361071006*^9, 3.924883364892622*^9}, {
   3.9248833978494616`*^9, 3.924883397915604*^9}, {3.9248835111415358`*^9, 
   3.9248835178426237`*^9}, {3.924883816698099*^9, 3.9248838169029617`*^9}, {
   3.9248839138972206`*^9, 3.92488391768501*^9}, {3.9248839704958134`*^9, 
   3.9248839861966743`*^9}, {3.9248840310760374`*^9, 3.9248840395126915`*^9}, 
   3.9248842267944536`*^9, 3.9248849353931684`*^9, 3.924890074945256*^9, {
   3.9250501086203775`*^9, 3.9250501324535065`*^9}, {3.9250501648741407`*^9, 
   3.9250502036788454`*^9}, {3.9250503099123287`*^9, 3.9250503350133457`*^9}, 
   3.9250504849950094`*^9, 3.9397967433507137`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"7e702be0-282d-4cc2-9046-c2d281aeac6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uSpBeg", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spEnds", "=", 
       RowBox[{
        RowBox[{"FirstPosition", "[", 
         RowBox[{"word", ",", "L"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "m", ",", "trop", ",", 
      "spiralList", ",", "n", ",", "f", ",", "ff"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spEnds", ">", "2"}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;", 
           RowBox[{"spEnds", "-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Length", "[", "spiralList", "]"}]}], "+", "2"}], ";;", ";;",
            "2"}], "]"}], "]"}], ",", "spiralList"}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"spEnds", "<", 
          RowBox[{
           RowBox[{"Length", "[", "word", "]"}], "-", "1"}]}], ",", 
         RowBox[{"curveMatrix", "[", 
          RowBox[{"word", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"spEnds", "+", "1"}], ";;", 
             RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "//", 
       "Expand"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "spiralList", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
              RowBox[{"Plus", "->", "Max"}]}], "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a_", "/", "b_"}], ":>", 
               RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
            RowBox[{"Times", "->", "Plus"}]}], "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
            RowBox[{"n", "*", "a"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", "b__"}], "]"}], ":>", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"y", "[", "f__", "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"y", "[", "f", "]"}]}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"ff", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"f", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ff", "*", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9248759053834257`*^9, 3.9248759068013277`*^9}, {
   3.9248759653346834`*^9, 3.924875993028616*^9}, {3.9248763190203056`*^9, 
   3.924876344409235*^9}, {3.924876393985835*^9, 3.924876450680164*^9}, {
   3.9248769305350533`*^9, 3.924876930692953*^9}, {3.9248772081393504`*^9, 
   3.924877214649985*^9}, {3.9248790219716897`*^9, 3.924879022037134*^9}, {
   3.924880693229307*^9, 3.9248806975384235`*^9}, {3.924882929321494*^9, 
   3.92488294923341*^9}, {3.9248829810415816`*^9, 3.924883019852234*^9}, {
   3.9248830612395477`*^9, 3.92488307874977*^9}, {3.9248831335410547`*^9, 
   3.924883147289013*^9}, {3.924883181448414*^9, 3.9248831890305924`*^9}, {
   3.9248832241194468`*^9, 3.9248832480791173`*^9}, {3.9248832884920874`*^9, 
   3.924883297104794*^9}, {3.9248834243538513`*^9, 3.9248834406923475`*^9}, {
   3.924883506770669*^9, 3.9248835069938664`*^9}, {3.924883813586936*^9, 
   3.9248838138077145`*^9}, 3.9248841200308175`*^9, 3.9248849521196733`*^9, 
   3.9248900711004705`*^9, 3.925050358657837*^9, {3.925304021542778*^9, 
   3.9253040422645297`*^9}, 3.939796738111594*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"f2de1c4c-31f7-4efd-835c-fe05fb59f80f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]SpBeg", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spEnds", "=", 
       RowBox[{
        RowBox[{"FirstPosition", "[", 
         RowBox[{"word", ",", "L"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "m", ",", "trop", ",", 
      "spiralList", ",", "n", ",", "f", ",", "ff"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spEnds", ">", "2"}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;", 
           RowBox[{"spEnds", "-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Length", "[", "spiralList", "]"}]}], "+", "2"}], ";;", ";;",
            "2"}], "]"}], "]"}], ",", "spiralList"}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"spEnds", "<", 
          RowBox[{
           RowBox[{"Length", "[", "word", "]"}], "-", "1"}]}], ",", 
         RowBox[{"curveMatrix", "[", 
          RowBox[{"word", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"spEnds", "+", "1"}], ";;", 
             RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "//", 
       "Expand"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "spiralList", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
              RowBox[{"Plus", "->", "Max"}]}], "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a_", "/", "b_"}], ":>", 
               RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
            RowBox[{"Times", "->", "Plus"}]}], "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
            RowBox[{"n", "*", "a"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", "b__"}], "]"}], ":>", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"y", "[", "f__", "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"y", "[", "f", "]"}]}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"ff", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"f", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
         ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
        ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9248759053834257`*^9, 3.9248759068013277`*^9}, {
   3.9248759653346834`*^9, 3.924875993028616*^9}, {3.9248763190203056`*^9, 
   3.924876344409235*^9}, {3.924876393985835*^9, 3.924876450680164*^9}, {
   3.9248769305350533`*^9, 3.924876930692953*^9}, {3.9248772081393504`*^9, 
   3.924877214649985*^9}, {3.9248790219716897`*^9, 3.924879022037134*^9}, {
   3.924880693229307*^9, 3.9248806975384235`*^9}, {3.924882929321494*^9, 
   3.92488294923341*^9}, {3.9248829810415816`*^9, 3.924883019852234*^9}, {
   3.9248830612395477`*^9, 3.92488307874977*^9}, {3.9248831335410547`*^9, 
   3.924883147289013*^9}, {3.924883181448414*^9, 3.9248831890305924`*^9}, {
   3.9248832241194468`*^9, 3.9248832480791173`*^9}, {3.9248832884920874`*^9, 
   3.924883297104794*^9}, {3.9248834243538513`*^9, 3.9248834406923475`*^9}, {
   3.924883506770669*^9, 3.9248835069938664`*^9}, {3.924883813586936*^9, 
   3.9248838138077145`*^9}, 3.9248841200308175`*^9, 3.9248849521196733`*^9, 
   3.9248900711004705`*^9, 3.925050358657837*^9, 3.9397965848152943`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"bf38afe2-24a2-4b8e-b535-04f9a9ed8a87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uSpBoth", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spBegins", "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "word", "]"}], ",", "R"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
      RowBox[{"spEnds", "=", 
       RowBox[{
        RowBox[{"FirstPosition", "[", 
         RowBox[{"word", ",", "L"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "m", ",", "trop", ",", 
      "spiralList1", ",", "spiralList2", ",", "n1", ",", "n2", ",", "f", ",", 
      "ff", ",", "g", ",", "gg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spEnds", ">", "2"}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;", 
           RowBox[{"spEnds", "-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList1", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Length", "[", "spiralList1", "]"}]}], "+", "2"}], ";;", 
           ";;", "2"}], "]"}], "]"}], ",", "spiralList1"}], "]"}]}], ";", 
     RowBox[{"spiralList2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spBegins", "<", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"spBegins", "+", "1"}], ";;", 
           RowBox[{"-", "2"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList2", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spiralList2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"Length", "[", "spiralList2", "]"}]}], "-", "2"}], ";;", 
           "2"}], "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"spBegins", ",", 
            RowBox[{"Length", "[", "word", "]"}], ",", "1"}], "]"}], ">", 
          "1"}], "&&", 
         RowBox[{"spEnds", "<", 
          RowBox[{
           RowBox[{"Length", "[", "word", "]"}], "-", "1"}]}]}], ",", 
        RowBox[{"curveMatrix", "[", 
         RowBox[{"word", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"spEnds", "+", "1"}], ";;", 
            RowBox[{"spBegins", "-", "1"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ";", 
     RowBox[{"n1", "=", 
      RowBox[{"Length", "[", "spiralList1", "]"}]}], ";", 
     RowBox[{"n2", "=", 
      RowBox[{"Length", "[", "spiralList2", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
              RowBox[{"Plus", "->", "Max"}]}], "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a_", "/", "b_"}], ":>", 
               RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
            RowBox[{"Times", "->", "Plus"}]}], "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
            RowBox[{"n", "*", "a"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", "b__"}], "]"}], ":>", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"y", "[", "f__", "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"y", "[", "f", "]"}]}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"ff", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList1", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"f", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList1", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gg", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"g", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gg", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"spiralList2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}]}]}], ")"}], "*", 
       
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", "gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "ff", "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", "gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"spiralList2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.92487645671434*^9, 3.9248764746058903`*^9}, {
   3.924876554754409*^9, 3.9248766484281607`*^9}, {3.924876686434249*^9, 
   3.924876909131359*^9}, {3.924877157356161*^9, 3.9248771663255258`*^9}, {
   3.924880839611391*^9, 3.9248808504474072`*^9}, {3.924883496021398*^9, 
   3.924883551533402*^9}, {3.924883593305463*^9, 3.9248837109332423`*^9}, {
   3.924883806293049*^9, 3.9248838087027035`*^9}, 3.9248841239228888`*^9, 
   3.924884390910077*^9, {3.924884849624495*^9, 3.9248849210888805`*^9}, {
   3.924889850435656*^9, 3.9248898516416464`*^9}, {3.9248898864423857`*^9, 
   3.924889919581505*^9}, 3.924889952764642*^9, 3.92489006765099*^9, 
   3.9248901007503815`*^9, {3.9250503666556587`*^9, 3.925050381615065*^9}, {
   3.9253040597135477`*^9, 3.92530409469803*^9}, 3.9397965812612286`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"227c84ac-5625-4de9-9f0c-69a17c9f3b02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]SpBoth", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spBegins", "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "word", "]"}], ",", "R"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
      RowBox[{"spEnds", "=", 
       RowBox[{
        RowBox[{"FirstPosition", "[", 
         RowBox[{"word", ",", "L"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "m", ",", "trop", ",", 
      "spiralList1", ",", "spiralList2", ",", "n1", ",", "n2", ",", "f", ",", 
      "ff", ",", "g", ",", "gg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spEnds", ">", "2"}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;", 
           RowBox[{"spEnds", "-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList1", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Length", "[", "spiralList1", "]"}]}], "+", "2"}], ";;", 
           ";;", "2"}], "]"}], "]"}], ",", "spiralList1"}], "]"}]}], ";", 
     RowBox[{"spiralList2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spBegins", "<", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"spBegins", "+", "1"}], ";;", 
           RowBox[{"-", "2"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList2", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spiralList2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"Length", "[", "spiralList2", "]"}]}], "-", "2"}], ";;", 
           "2"}], "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"spBegins", ",", 
            RowBox[{"Length", "[", "word", "]"}], ",", "1"}], "]"}], ">", 
          "1"}], "&&", 
         RowBox[{"spEnds", "<", 
          RowBox[{
           RowBox[{"Length", "[", "word", "]"}], "-", "1"}]}]}], ",", 
        RowBox[{"curveMatrix", "[", 
         RowBox[{"word", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"spEnds", "+", "1"}], ";;", 
            RowBox[{"spBegins", "-", "1"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ";", 
     RowBox[{"n1", "=", 
      RowBox[{"Length", "[", "spiralList1", "]"}]}], ";", 
     RowBox[{"n2", "=", 
      RowBox[{"Length", "[", "spiralList2", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
              RowBox[{"Plus", "->", "Max"}]}], "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a_", "/", "b_"}], ":>", 
               RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
            RowBox[{"Times", "->", "Plus"}]}], "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
            RowBox[{"n", "*", "a"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", "b__"}], "]"}], ":>", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"y", "[", "f__", "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"y", "[", "f", "]"}]}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"ff", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList1", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"f", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList1", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gg", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"g", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gg", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
               RowBox[{"m", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"spiralList2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
               RowBox[{"m", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}]}]}], ")"}], "//",
           "trop"}], ")"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}]}]}], ")"}], "//",
          "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", "gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "ff", "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", "gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"spiralList2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
        ")"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92487645671434*^9, 3.9248764746058903`*^9}, {
   3.924876554754409*^9, 3.9248766484281607`*^9}, {3.924876686434249*^9, 
   3.924876909131359*^9}, {3.924877157356161*^9, 3.9248771663255258`*^9}, {
   3.924880839611391*^9, 3.9248808504474072`*^9}, {3.924883496021398*^9, 
   3.924883551533402*^9}, {3.924883593305463*^9, 3.9248837109332423`*^9}, {
   3.924883806293049*^9, 3.9248838087027035`*^9}, 3.9248841239228888`*^9, 
   3.924884390910077*^9, {3.924884849624495*^9, 3.9248849210888805`*^9}, {
   3.924889850435656*^9, 3.9248898516416464`*^9}, {3.9248898864423857`*^9, 
   3.924889919581505*^9}, 3.924889952764642*^9, 3.92489006765099*^9, 
   3.9248901007503815`*^9, {3.9250503666556587`*^9, 3.925050381615065*^9}, 
   3.93979657427208*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a64425d4-e392-45af-a8d7-dd69769e87d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]Reg", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{"curveMatrix", "[", 
         RowBox[{"word", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], "//", "Expand"}]}], ",",
       "trop"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
              RowBox[{"Plus", "->", "Max"}]}], "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a_", "/", "b_"}], ":>", 
               RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
            RowBox[{"Times", "->", "Plus"}]}], "/.", 
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
            RowBox[{"n", "*", "a"}]}]}], "/.", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", "b__"}], "]"}], ":>", 
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", "b"}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"y", "[", "f__", "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"y", "[", "f", "]"}]}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", "trop"}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "trop"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "trop"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "//", "trop"}], ")"}]}], 
       ")"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.924877035215725*^9, 3.9248770576666927`*^9}, {
   3.9248771329618254`*^9, 3.9248771383135014`*^9}, 3.9248771843781524`*^9, {
   3.924879003015763*^9, 3.9248790063496866`*^9}, {3.9248900225547967`*^9, 
   3.9248900334935102`*^9}, {3.9313650559101033`*^9, 3.9313650695363026`*^9}},
 
 CellLabel->"In[20]:=",ExpressionUUID->"61ad7416-d91c-403a-9015-dfe9ad76b78f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uReg", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{"curveMatrix", "[", 
         RowBox[{"word", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], "//", "Expand"}]}], ",",
       "trop"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
             RowBox[{"Plus", "->", "Max"}]}], "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a_", "/", "b_"}], ":>", 
              RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
           RowBox[{"Times", "->", "Plus"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
           RowBox[{"n", "*", "a"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"1", ",", "b__"}], "]"}], ":>", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", "b"}], "]"}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", 
         RowBox[{"m", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "/", 
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.925308642633609*^9, 3.9253086595013733`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ac5cd302-fc87-4a81-9763-0b64e43c5d2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"w", "=", 
      RowBox[{"word", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}], ":>", 
        RowBox[{"y", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]}]}]}], "}"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "y"}], "&&", 
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "y"}]}], ",", 
       RowBox[{"\[Alpha]Reg", "[", "w", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"w", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "y"}], "&&", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"w", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "=!=", "y"}]}], ",", 
         RowBox[{"\[Alpha]SpEnd", "[", "w", "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"w", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", "y"}], "&&", 
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "y"}]}], ",", 
           
           RowBox[{"\[Alpha]SpBeg", "[", "w", "]"}], ",", 
           RowBox[{"\[Alpha]SpBoth", "[", "w", "]"}]}], "]"}]}], "]"}]}], 
      "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919162696634665*^9, 3.91916278457707*^9}, {
   3.919163278707719*^9, 3.919163315625916*^9}, {3.9191909497416425`*^9, 
   3.9191909535527997`*^9}, {3.919248196225679*^9, 3.9192482370323477`*^9}, {
   3.9192484313882957`*^9, 3.9192484352802086`*^9}, {3.919248500131158*^9, 
   3.9192485362423773`*^9}, {3.9192485925151834`*^9, 3.919248614960005*^9}, 
   3.9192499267357073`*^9, {3.9194344275625916`*^9, 3.9194344483076224`*^9}, 
   3.9240230856264114`*^9, {3.92402468535676*^9, 3.924024688807024*^9}, {
   3.9240247193479185`*^9, 3.9240247645456796`*^9}, {3.924024819071499*^9, 
   3.9240248205383058`*^9}, {3.9240263352776213`*^9, 
   3.9240263409435673`*^9}, {3.9240684417861347`*^9, 
   3.9240684715299788`*^9}, {3.924069710196218*^9, 3.924069715473462*^9}, 
   3.9240698206930227`*^9, {3.924069943205268*^9, 3.9240699993284383`*^9}, {
   3.924079663273567*^9, 3.9240797280617123`*^9}, {3.9240797928224826`*^9, 
   3.924079802772504*^9}, {3.9240840119775624`*^9, 3.9240840139635677`*^9}, {
   3.924085339179985*^9, 3.9240854259840655`*^9}, {3.9240856261836834`*^9, 
   3.9240856645456038`*^9}, {3.9240868144892893`*^9, 
   3.9240868213775682`*^9}, {3.9240869137680483`*^9, 3.924086916028304*^9}, {
   3.924087151349213*^9, 3.924087174769247*^9}, {3.924262836674156*^9, 
   3.9242628487957816`*^9}, {3.9242628973458977`*^9, 3.924262910108673*^9}, {
   3.924876978406231*^9, 3.9248771213084145`*^9}, {3.9248780473473196`*^9, 
   3.9248780930175624`*^9}, {3.9248781258820534`*^9, 
   3.9248781437379084`*^9}, {3.9248786872514153`*^9, 
   3.9248786924677105`*^9}, {3.925193201031494*^9, 3.925193258756748*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"beb77a54-845f-450d-9214-4024341c2def"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uFunction", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"w", "=", 
      RowBox[{"word", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}], ":>", 
        RowBox[{"y", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]}]}]}], "}"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "y"}], "&&", 
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "y"}]}], ",", 
       RowBox[{"uReg", "[", "w", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"w", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "y"}], "&&", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"w", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "=!=", "y"}]}], ",", 
         RowBox[{"uSpEnd", "[", "w", "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"w", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", "y"}], "&&", 
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "y"}]}], ",", 
           
           RowBox[{"uSpBeg", "[", "w", "]"}], ",", 
           RowBox[{"uSpBoth", "[", "w", "]"}]}], "]"}]}], "]"}]}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9253086749515495`*^9, 3.9253086832186136`*^9}, {
  3.925458499498094*^9, 3.925458500299281*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a9882db9-6c7b-4b0d-bfd5-18e2879e9c88"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intersection detector", "Subsubsection",
 CellChangeTimes->{{3.919162585890647*^9, 3.9191625891334295`*^9}, {
  3.9249314802947583`*^9, 
  3.924931485881931*^9}},ExpressionUUID->"285d2052-6886-4b3d-bd71-\
c147449388c2"],

Cell[TextData[{
 "We again follow the conventions of the second paper. In the numerator \
paper, the ",
 StyleBox["tropicalization",
  IgnoreSpellCheck->True],
 " is defined with a minus sign ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", "i"], "=", 
    SuperscriptBox["e", 
     RowBox[{"-", 
      SubscriptBox["t", "i"]}]], " "}], TraditionalForm]],ExpressionUUID->
  "50566a6b-e479-4631-b77b-c49025ce0674"],
 "instead of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["y", "i"], "=", 
    SuperscriptBox["e", 
     SubscriptBox["t", "i"]], " "}], TraditionalForm]],ExpressionUUID->
  "9a31c0bd-517c-4d4e-8a80-e942f655cf21"],
 "."
}], "Text",
 CellChangeTimes->{{3.919249954036872*^9, 3.9192500279683986`*^9}, {
  3.9192502052701683`*^9, 
  3.9192502487046475`*^9}},ExpressionUUID->"876c3de1-27cd-4e0a-a2ea-\
02927130cb4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intSpEnd", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spBegins", "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "word", "]"}], ",", "R"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "m", ",", "trop", ",", 
      "spiralList", ",", "n", ",", "g", ",", "gg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spBegins", "<", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"spBegins", "+", "1"}], ";;", 
           RowBox[{"-", "2"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spiralList", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"Length", "[", "spiralList", "]"}]}], "-", "2"}], ";;", 
           "2"}], "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"spBegins", ",", 
            RowBox[{"Length", "[", "word", "]"}], ",", "1"}], "]"}], ">", 
          "1"}], ",", 
         RowBox[{"curveMatrix", "[", 
          RowBox[{"word", "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;", 
             RowBox[{"spBegins", "-", "1"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "//", 
       "Expand"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "spiralList", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
             RowBox[{"Plus", "->", "Max"}]}], "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a_", "/", "b_"}], ":>", 
              RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
           RowBox[{"Times", "->", "Plus"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
           RowBox[{"n", "*", "a"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"1", ",", "b__"}], "]"}], ":>", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", "b"}], "]"}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"gg", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"g", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"Length", "[", "spiralList", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
        ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9248750068229856`*^9, 3.924875041644574*^9}, {
   3.9248751281732426`*^9, 3.9248752106525574`*^9}, {3.924875244234607*^9, 
   3.9248753040404677`*^9}, {3.9248753527203393`*^9, 
   3.9248753551886196`*^9}, {3.924875393956286*^9, 3.9248756478432417`*^9}, {
   3.9248757896060095`*^9, 3.9248757931394496`*^9}, {3.9248758328722663`*^9, 
   3.924875893720827*^9}, 3.92487605844267*^9, {3.9248761659074802`*^9, 
   3.9248761838357654`*^9}, {3.9248762960595703`*^9, 
   3.9248763078275633`*^9}, {3.9248763724099207`*^9, 3.924876387906747*^9}, {
   3.924876942274627*^9, 3.924876942319111*^9}, {3.9248772175509005`*^9, 
   3.924877223243825*^9}, {3.9248788279279747`*^9, 3.924878830082963*^9}, 
   3.924879025771682*^9, 3.9248790657093086`*^9, {3.9248806207845507`*^9, 
   3.9248806801188707`*^9}, {3.924881575541746*^9, 3.9248816069769535`*^9}, {
   3.9248816396709347`*^9, 3.92488167192789*^9}, {3.9248817122848797`*^9, 
   3.9248817685422707`*^9}, {3.9248818449622264`*^9, 
   3.9248818565484667`*^9}, {3.9248819520399218`*^9, 3.92488205550988*^9}, {
   3.924882821156694*^9, 3.9248829115453944`*^9}, 3.9248829625192957`*^9, {
   3.9248832152606616`*^9, 3.9248832153044987`*^9}, {3.924883326528576*^9, 
   3.924883327242083*^9}, {3.924883361071006*^9, 3.924883364892622*^9}, {
   3.9248833978494616`*^9, 3.924883397915604*^9}, {3.9248835111415358`*^9, 
   3.9248835178426237`*^9}, {3.924883816698099*^9, 3.9248838169029617`*^9}, {
   3.9248839138972206`*^9, 3.92488391768501*^9}, {3.9248839704958134`*^9, 
   3.9248839861966743`*^9}, {3.9248840310760374`*^9, 3.9248840395126915`*^9}, 
   3.9248842267944536`*^9, 3.9248849353931684`*^9, 3.924890074945256*^9, {
   3.9249314938492613`*^9, 3.9249314945696545`*^9}, {3.924932538308813*^9, 
   3.924932547801672*^9}, {3.9249326224676504`*^9, 3.9249326848453665`*^9}, {
   3.925049986334082*^9, 3.9250499880768204`*^9}, 3.925050097386017*^9, {
   3.9250503903255396`*^9, 3.925050393750105*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"de854ad3-c32f-4199-8adc-f5fbd75a0055"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intSpBeg", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spEnds", "=", 
       RowBox[{
        RowBox[{"FirstPosition", "[", 
         RowBox[{"word", ",", "L"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "m", ",", "trop", ",", 
      "spiralList", ",", "n", ",", "f", ",", "ff"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spEnds", ">", "2"}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;", 
           RowBox[{"spEnds", "-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Length", "[", "spiralList", "]"}]}], "+", "2"}], ";;", ";;",
            "2"}], "]"}], "]"}], ",", "spiralList"}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"spEnds", "<", 
          RowBox[{
           RowBox[{"Length", "[", "word", "]"}], "-", "1"}]}], ",", 
         RowBox[{"curveMatrix", "[", 
          RowBox[{"word", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"spEnds", "+", "1"}], ";;", 
             RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], "//", 
       "Expand"}]}], ";", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "spiralList", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
             RowBox[{"Plus", "->", "Max"}]}], "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a_", "/", "b_"}], ":>", 
              RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
           RowBox[{"Times", "->", "Plus"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
           RowBox[{"n", "*", "a"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"1", ",", "b__"}], "]"}], ":>", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", "b"}], "]"}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"ff", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"f", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"Length", "[", "spiralList", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
        ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9248759053834257`*^9, 3.9248759068013277`*^9}, {
   3.9248759653346834`*^9, 3.924875993028616*^9}, {3.9248763190203056`*^9, 
   3.924876344409235*^9}, {3.924876393985835*^9, 3.924876450680164*^9}, {
   3.9248769305350533`*^9, 3.924876930692953*^9}, {3.9248772081393504`*^9, 
   3.924877214649985*^9}, {3.9248790219716897`*^9, 3.924879022037134*^9}, {
   3.924880693229307*^9, 3.9248806975384235`*^9}, {3.924882929321494*^9, 
   3.92488294923341*^9}, {3.9248829810415816`*^9, 3.924883019852234*^9}, {
   3.9248830612395477`*^9, 3.92488307874977*^9}, {3.9248831335410547`*^9, 
   3.924883147289013*^9}, {3.924883181448414*^9, 3.9248831890305924`*^9}, {
   3.9248832241194468`*^9, 3.9248832480791173`*^9}, {3.9248832884920874`*^9, 
   3.924883297104794*^9}, {3.9248834243538513`*^9, 3.9248834406923475`*^9}, {
   3.924883506770669*^9, 3.9248835069938664`*^9}, {3.924883813586936*^9, 
   3.9248838138077145`*^9}, 3.9248841200308175`*^9, 3.9248849521196733`*^9, 
   3.9248900711004705`*^9, {3.924931498474928*^9, 3.9249314990132103`*^9}, 
   3.924932812210368*^9, {3.9250504026475534`*^9, 3.925050404307002*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"91195c86-6f3f-4599-9c52-eb858cc18b88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intSpBoth", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"spBegins", "=", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "word", "]"}], ",", "R"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
      RowBox[{"spEnds", "=", 
       RowBox[{
        RowBox[{"FirstPosition", "[", 
         RowBox[{"word", ",", "L"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "m", ",", "trop", ",", 
      "spiralList1", ",", "spiralList2", ",", "n1", ",", "n2", ",", "f", ",", 
      "ff", ",", "g", ",", "gg"}], "}"}], ",", 
    RowBox[{
     RowBox[{"spiralList1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spEnds", ">", "2"}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"3", ";;", 
           RowBox[{"spEnds", "-", "1"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList1", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"Length", "[", "spiralList1", "]"}]}], "+", "2"}], ";;", 
           ";;", "2"}], "]"}], "]"}], ",", "spiralList1"}], "]"}]}], ";", 
     RowBox[{"spiralList2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"spBegins", "<", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"spBegins", "+", "1"}], ";;", 
           RowBox[{"-", "2"}], ";;", "2"}], "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"spiralList2", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"spiralList2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"word", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"spiral", "[", "a__", "]"}], ":>", 
            RowBox[{"{", "a", "}"}]}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], 
             RowBox[{"Length", "[", "spiralList2", "]"}]}], "-", "2"}], ";;", 
           "2"}], "]"}], "]"}]}], "]"}]}], ";", 
     RowBox[{"m", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"spBegins", ",", 
            RowBox[{"Length", "[", "word", "]"}], ",", "1"}], "]"}], ">", 
          "1"}], "&&", 
         RowBox[{"spEnds", "<", 
          RowBox[{
           RowBox[{"Length", "[", "word", "]"}], "-", "1"}]}]}], ",", 
        RowBox[{"curveMatrix", "[", 
         RowBox[{"word", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"spEnds", "+", "1"}], ";;", 
            RowBox[{"spBegins", "-", "1"}]}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ";", 
     RowBox[{"n1", "=", 
      RowBox[{"Length", "[", "spiralList1", "]"}]}], ";", 
     RowBox[{"n2", "=", 
      RowBox[{"Length", "[", "spiralList2", "]"}]}], ";", 
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
             RowBox[{"Plus", "->", "Max"}]}], "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a_", "/", "b_"}], ":>", 
              RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
           RowBox[{"Times", "->", "Plus"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
           RowBox[{"n", "*", "a"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"1", ",", "b__"}], "]"}], ":>", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", "b"}], "]"}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"ff", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList1", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"f", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList1", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n1", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gg", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"g", "=", 
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "2", ",", 
             RowBox[{"ii", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"Length", "[", "spiralList1", "]"}]}], "}"}]}], "]"}]}],
          "]"}]}], "-", 
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"spiralList2", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{"Length", "[", "spiralList2", "]"}]}], "}"}]}], "]"}]}], 
        "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ff", "*", "gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "ff", "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", "gg", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"spiralList1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", 
            RowBox[{"spiralList2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "*", "f", "*", "g", "*", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "//", 
         "trop"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ")"}], "//", "trop"}], 
        ")"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92487645671434*^9, 3.9248764746058903`*^9}, {
   3.924876554754409*^9, 3.9248766484281607`*^9}, {3.924876686434249*^9, 
   3.924876909131359*^9}, {3.924877157356161*^9, 3.9248771663255258`*^9}, {
   3.924880839611391*^9, 3.9248808504474072`*^9}, {3.924883496021398*^9, 
   3.924883551533402*^9}, {3.924883593305463*^9, 3.9248837109332423`*^9}, {
   3.924883806293049*^9, 3.9248838087027035`*^9}, 3.9248841239228888`*^9, 
   3.924884390910077*^9, {3.924884849624495*^9, 3.9248849210888805`*^9}, {
   3.924889850435656*^9, 3.9248898516416464`*^9}, {3.9248898864423857`*^9, 
   3.924889919581505*^9}, 3.924889952764642*^9, 3.92489006765099*^9, 
   3.9248901007503815`*^9, {3.924933747577628*^9, 3.9249337919936886`*^9}, {
   3.9250504190028644`*^9, 3.9250504304103775`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e6831bc0-8d6d-4882-a095-4f15d7c5b0eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intReg", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "=", 
       RowBox[{
        RowBox[{"curveMatrix", "[", 
         RowBox[{"word", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "2"}]}], "]"}], "]"}], "]"}], "//", "Expand"}]}], ",",
       "trop"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"trop", "[", "expr_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"IntegerQ", "[", "expr", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"expr", "//", "Expand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"n_Integer", "*", "a_"}], ":>", "a"}], ",", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], ":>", "1"}], ")"}]}], "}"}]}], "/.", 
             RowBox[{"Plus", "->", "Max"}]}], "/.", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a_", "/", "b_"}], ":>", 
              RowBox[{"a", "-", "b"}]}], ")"}]}], "/.", 
           RowBox[{"Times", "->", "Plus"}]}], "/.", 
          RowBox[{
           RowBox[{"Power", "[", 
            RowBox[{"a_", ",", "n_"}], "]"}], ":>", 
           RowBox[{"n", "*", "a"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Max", "[", 
           RowBox[{"1", ",", "b__"}], "]"}], ":>", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", "b"}], "]"}]}]}], ",", "0"}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "2"}], "]"}], "]"}], "*", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ")"}], "//", 
           "trop"}], ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "//", "trop"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], "//", "trop"}], ")"}]}], 
       ")"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.924877035215725*^9, 3.9248770576666927`*^9}, {
   3.9248771329618254`*^9, 3.9248771383135014`*^9}, 3.9248771843781524`*^9, {
   3.924879003015763*^9, 3.9248790063496866`*^9}, {3.9248900225547967`*^9, 
   3.9248900334935102`*^9}, {3.9249337956308603`*^9, 3.924933795809046*^9}, 
   3.9249338739770575`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"273e47f8-4442-4629-8215-87ce366ac118"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intDetc", "[", "word_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"w", "=", 
      RowBox[{"word", "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}], ":>", 
        RowBox[{"y", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]}]}]}], "}"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "y"}], "&&", 
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"w", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "y"}]}], ",", 
       RowBox[{"intReg", "[", "w", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"w", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "y"}], "&&", 
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"w", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "=!=", "y"}]}], ",", 
         RowBox[{"intSpEnd", "[", "w", "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"w", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", "y"}], "&&", 
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"w", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "y"}]}], ",", 
           
           RowBox[{"intSpBeg", "[", "w", "]"}], ",", 
           RowBox[{"intSpBoth", "[", "w", "]"}]}], "]"}]}], "]"}]}], "]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919162696634665*^9, 3.91916278457707*^9}, {
   3.919163278707719*^9, 3.919163315625916*^9}, {3.9191909497416425`*^9, 
   3.9191909535527997`*^9}, {3.919248196225679*^9, 3.9192482370323477`*^9}, {
   3.9192484313882957`*^9, 3.9192484352802086`*^9}, {3.919248500131158*^9, 
   3.9192485362423773`*^9}, {3.9192485925151834`*^9, 3.919248614960005*^9}, 
   3.9192499267357073`*^9, {3.9194344275625916`*^9, 3.9194344483076224`*^9}, 
   3.9240230856264114`*^9, {3.92402468535676*^9, 3.924024688807024*^9}, {
   3.9240247193479185`*^9, 3.9240247645456796`*^9}, {3.924024819071499*^9, 
   3.9240248205383058`*^9}, {3.9240263352776213`*^9, 
   3.9240263409435673`*^9}, {3.9240684417861347`*^9, 
   3.9240684715299788`*^9}, {3.924069710196218*^9, 3.924069715473462*^9}, 
   3.9240698206930227`*^9, {3.924069943205268*^9, 3.9240699993284383`*^9}, {
   3.924079663273567*^9, 3.9240797280617123`*^9}, {3.9240797928224826`*^9, 
   3.924079802772504*^9}, {3.9240840119775624`*^9, 3.9240840139635677`*^9}, {
   3.924085339179985*^9, 3.9240854259840655`*^9}, {3.9240856261836834`*^9, 
   3.9240856645456038`*^9}, {3.9240868144892893`*^9, 
   3.9240868213775682`*^9}, {3.9240869137680483`*^9, 3.924086916028304*^9}, {
   3.924087151349213*^9, 3.924087174769247*^9}, {3.924262836674156*^9, 
   3.9242628487957816`*^9}, {3.9242628973458977`*^9, 3.924262910108673*^9}, {
   3.924876978406231*^9, 3.9248771213084145`*^9}, {3.9248780473473196`*^9, 
   3.9248780930175624`*^9}, {3.9248781258820534`*^9, 
   3.9248781437379084`*^9}, {3.9248786872514153`*^9, 
   3.9248786924677105`*^9}, {3.9249337994851265`*^9, 
   3.9249338159908867`*^9}, {3.9249339563067813`*^9, 3.92493396666704*^9}, {
   3.9250500397877636`*^9, 3.9250500887210445`*^9}, {3.925193270990734*^9, 
   3.9251933088321342`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"db644af9-054e-4f3f-abca-33f84a8d5410"]
}, Closed]],

Cell[CellGroupData[{

Cell["Step functions", "Subsubsection",
 CellChangeTimes->{{3.9192502666547256`*^9, 
  3.919250275528274*^9}},ExpressionUUID->"37a509d6-4a56-4e2a-a7aa-\
920723aaab9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", 
   RowBox[{"roadsInt_", ",", "word_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"gVector", "[", 
    RowBox[{"roadsInt", ",", "word"}], "]"}], ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "word", "]"}], ",", "#"}], "]"}], "&"}], "/@",
      "roadsInt"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.919250281041725*^9, 3.919250305264372*^9}, {
   3.919250343139048*^9, 3.919250416591963*^9}, {3.919250461487627*^9, 
   3.9192504992563696`*^9}, {3.9192505631654468`*^9, 3.9192506122990155`*^9}, 
   3.9192506618799033`*^9, {3.919438163094268*^9, 3.919438189014701*^9}, {
   3.9194400699490976`*^9, 3.9194401869803867`*^9}, {3.919440226866794*^9, 
   3.9194402789146657`*^9}, {3.919440323460085*^9, 3.919440328405851*^9}, {
   3.9249733485400143`*^9, 3.9249733706043844`*^9}, 3.9249734138592644`*^9, {
   3.9249741174337344`*^9, 3.9249741212904253`*^9}, 3.9250401150142155`*^9, 
   3.925040207573659*^9, 3.9250418495253625`*^9, {3.925054587782063*^9, 
   3.9250545902462187`*^9}, {3.9250546490719643`*^9, 3.925054650676901*^9}, {
   3.925193321720842*^9, 3.925193325705475*^9}, 3.925193603526142*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"b79d6e32-7b24-431c-82e4-b462515b7c13"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate curves", "Subsection",
 CellChangeTimes->{{3.9279598905776615`*^9, 3.92795989281791*^9}, {
   3.934353737058855*^9, 3.9343537372793407`*^9}, 
   3.966697766663472*^9},ExpressionUUID->"dfdcdc81-96e2-4024-bf09-\
20cdf9216939"],

Cell[BoxData[
 RowBox[{
  RowBox[{"curves", "[", 
   RowBox[{"n_", ",", "vertices_", ",", "max_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ext", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"ii", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "n"}], "}"}]}], "]"}]}], ",", "ongoing", ",", 
      "nextCurve", ",", "reverseRoad", ",", "finished", ",", 
      RowBox[{"isEmpty", "=", 
       RowBox[{"ResourceFunction", "[", "\"\<EmptyQ\>\"", "]"}]}], ",", 
      "order", ",", "looplength", ",", "roads", ",", "loopNumber", ",", 
      "loopList", ",", "loopStart", ",", "ccwSpirals", ",", "cwSpirals", ",", 
      "initSpirals", ",", "\[CapitalDelta]number", ",", "\[CapitalDelta]", ",",
       "\[Alpha]List", ",", "gList", ",", "cross", ",", "kk", ",", 
      RowBox[{"punctureHeads", "=", 
       RowBox[{"{", 
        RowBox[{"w", ",", "z", ",", "o", ",", "x"}], "}"}]}], ",", 
      "effLength", ",", "startPt", ",", "endPt", ",", "finalCurves", ",", 
      "curveNames"}], "}"}], ",", 
    RowBox[{
     RowBox[{"roads", "=", 
      RowBox[{"y", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sort", "/@", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"vertices", "//", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "//", 
             "DeleteDuplicates"}], ",", "ext"}], "]"}]}], "//", 
         "DeleteDuplicates"}], ")"}]}]}], ";", 
     RowBox[{
      RowBox[{"nextCurve", "[", 
       RowBox[{"road_", ",", "L"}], "]"}], ":=", 
      RowBox[{"vertices", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"vertices", ",", "road"}], "]"}], "//", "Flatten"}], "//", 
           RowBox[{
            RowBox[{"ReplaceAt", "[", 
             RowBox[{"#", ",", 
              RowBox[{"x_", "->", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"x", "+", "1"}], ",", "3", ",", "1"}], "]"}]}], ",", 
              
              RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], ")"}], "/.", 
         RowBox[{"List", "->", "Sequence"}]}], "]"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"nextCurve", "[", 
       RowBox[{"road_", ",", "R"}], "]"}], ":=", 
      RowBox[{"vertices", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{"vertices", ",", "road"}], "]"}], "//", "Flatten"}], "//", 
           RowBox[{
            RowBox[{"ReplaceAt", "[", 
             RowBox[{"#", ",", 
              RowBox[{"x_", "->", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"x", "-", "1"}], ",", "3", ",", "1"}], "]"}]}], ",", 
              
              RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], ")"}], "/.", 
         RowBox[{"List", "->", "Sequence"}]}], "]"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"reverseRoad", "[", "road_List", "]"}], ":=", 
      RowBox[{"road", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a_", ",", "b_", ",", "c___"}], "}"}], ":>", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"b", ",", "a", ",", "c"}], "}"}], "/;", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"IntegerQ", "[", "a", "]"}], "||", 
            RowBox[{"MemberQ", "[", 
             RowBox[{"punctureHeads", ",", 
              RowBox[{"Head", "[", "a", "]"}]}], "]"}]}], ")"}]}]}], 
        "}"}]}]}], ";", 
     RowBox[{"loopList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"roads", ",", 
            RowBox[{"y", "[", 
             RowBox[{"{", 
              RowBox[{"___", ",", 
               RowBox[{"o", "[", "_", "]"}], ",", "___"}], "}"}], "]"}]}], 
           "]"}], "/.", 
          RowBox[{
           RowBox[{"y", "[", 
            RowBox[{"{", 
             RowBox[{"___", ",", 
              RowBox[{"o", "[", "f_", "]"}], ",", "___"}], "}"}], "]"}], ":>", 
           RowBox[{"o", "[", "f", "]"}]}]}], "//", "Flatten"}], "//", 
        "DeleteDuplicates"}], "//", "Sort"}]}], ";", 
     RowBox[{"loopNumber", "=", 
      RowBox[{"Length", "[", "loopList", "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"loopNumber", ">", "0"}], ",", 
       RowBox[{
        RowBox[{"loopStart", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FirstCase", "[", 
             RowBox[{"roads", ",", 
              RowBox[{"y", "[", 
               RowBox[{"{", 
                RowBox[{"___", ",", 
                 RowBox[{"o", "[", "ii", "]"}], ",", "___"}], "}"}], "]"}]}], 
             "]"}], "/.", 
            RowBox[{
             RowBox[{"y", "[", 
              RowBox[{"{", 
               RowBox[{"g___", ",", 
                RowBox[{"o", "[", "ii", "]"}], ",", "h___"}], "}"}], "]"}], ":>", 
             RowBox[{"{", 
              RowBox[{"g", ",", "h", ",", 
               RowBox[{"o", "[", "ii", "]"}]}], "}"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "loopNumber"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"looplength", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"vertices", ",", 
             RowBox[{"{", 
              RowBox[{"___", ",", 
               RowBox[{"{", 
                RowBox[{"___", ",", 
                 RowBox[{"o", "[", "ii", "]"}], ",", "___"}], "}"}], ",", 
               "___"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "loopNumber"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"ccwSpirals", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"reverseRoad", "[", 
              RowBox[{"loopStart", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", "L"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "loopNumber"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{
               RowBox[{"ccwSpirals", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], ",", 
               RowBox[{"nextCurve", "[", 
                RowBox[{
                 RowBox[{"reverseRoad", "[", 
                  RowBox[{"ccwSpirals", "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{
                    RowBox[{"2", "jj"}], "-", "1"}]}], "]"}], "]"}], "]"}], ",",
                  "L"}], "]"}]}], "]"}], ";", 
             RowBox[{"AppendTo", "[", 
              RowBox[{
               RowBox[{"ccwSpirals", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], ",", "L"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", 
              RowBox[{
               RowBox[{"looplength", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "-", "1"}]}], "}"}]}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "loopNumber"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     
     RowBox[{"cwSpirals", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Reverse", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ccwSpirals", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a_", ",", "b_", ",", "c___"}], "}"}], ":>", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"b", ",", "a", ",", "c"}], "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"IntegerQ", "[", "a", "]"}], "||", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"punctureHeads", ",", 
                  RowBox[{"Head", "[", "a", "]"}]}], "]"}]}], ")"}]}]}], 
            "}"}]}], "/.", 
          RowBox[{"L", "->", "R"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "ccwSpirals", "]"}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"order", "[", "curve_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"curve", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "spiral"}], "&&", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"curve", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "spiral"}], "&&", 
         RowBox[{
          RowBox[{"curve", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "=!=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"curve", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"spiral", "[", "a__", "]"}], ":>", 
               RowBox[{"spiral", "@@", 
                RowBox[{"Reverse", "[", 
                 RowBox[{"{", "a", "}"}], "]"}]}]}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"a_", ",", "b_", ",", "c___"}], "}"}], ":>", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"b", ",", "a", ",", "c"}], "}"}], "/;", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IntegerQ", "[", "a", "]"}], "||", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"punctureHeads", ",", 
                    RowBox[{"Head", "[", "a", "]"}]}], "]"}]}], ")"}]}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"L", "->", "R"}], ",", 
              RowBox[{"R", "->", "L"}]}], "}"}]}], ")"}]}], "&&", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"cwSpirals", ",", 
             RowBox[{
              RowBox[{"curve", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"spiral", "[", "a__", "]"}], ":>", 
               RowBox[{"List", "[", "a", "]"}]}]}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"ccwSpirals", ",", 
             RowBox[{
              RowBox[{"curve", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"spiral", "[", "a__", "]"}], ":>", 
               RowBox[{"List", "[", "a", "]"}]}]}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ",", "curve", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"curve", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "===", 
              RowBox[{"reverseRoad", "[", 
               RowBox[{"curve", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}], "||", 
             RowBox[{
              RowBox[{"curve", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "===", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"curve", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"spiral", "[", "a__", "]"}], ":>", 
                   RowBox[{"spiral", "@@", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"{", "a", "}"}], "]"}]}]}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "b_", ",", "c___"}], "}"}], ":>", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"b", ",", "a", ",", "c"}], "}"}], "/;", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "a", "]"}], "||", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"punctureHeads", ",", 
                    RowBox[{"Head", "[", "a", "]"}]}], "]"}]}], ")"}]}]}], 
                  "}"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"L", "->", "R"}], ",", 
                  RowBox[{"R", "->", "L"}]}], "}"}]}], ")"}]}]}], ")"}], "&&", 
           RowBox[{
            RowBox[{"SelectFirst", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"curve", "-", 
                  RowBox[{"Reverse", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"curve", "/.", 
                    RowBox[{
                    RowBox[{"spiral", "[", "a__", "]"}], ":>", 
                    RowBox[{"spiral", "@@", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"{", "a", "}"}], "]"}]}]}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a_", ",", "b_", ",", "c___"}], "}"}], ":>", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"b", ",", "a", ",", "c"}], "}"}], "/;", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "a", "]"}], "||", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"punctureHeads", ",", 
                    RowBox[{"Head", "[", "a", "]"}]}], "]"}]}], ")"}]}]}], 
                    "}"}]}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"L", "->", "R"}], ",", 
                    RowBox[{"R", "->", "L"}]}], "}"}]}], "]"}]}], ")"}], "[", 
                
                RowBox[{"[", 
                 RowBox[{"2", ";;", ";;", "2"}], "]"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"L", ":>", "1"}], ",", 
                 RowBox[{"R", ":>", 
                  RowBox[{"-", "1"}]}]}], "}"}]}], ",", 
              RowBox[{
               RowBox[{"#", "!=", "0"}], "&"}]}], "]"}], ">", "0"}]}], ",", 
          "curve", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatchQ", "[", 
              RowBox[{
               RowBox[{"curve", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "_List"}], "]"}], "&&", 
             RowBox[{"MatchQ", "[", 
              RowBox[{
               RowBox[{"curve", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], ",", "_List"}], "]"}], "&&", 
             RowBox[{"OrderedQ", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"curve", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", 
                   RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
                RowBox[{"curve", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], "}"}], 
              "]"}], "&&", 
             RowBox[{
              RowBox[{"curve", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "=!=", 
              RowBox[{"reverseRoad", "[", 
               RowBox[{"curve", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], "]"}]}]}], ",", "curve", ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Head", "[", 
                 RowBox[{"curve", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "spiral"}],
                "&&", 
               RowBox[{
                RowBox[{"Head", "[", 
                 RowBox[{"curve", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", "spiral"}]}], 
              ",", "curve", ",", 
              RowBox[{"Reverse", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"curve", "/.", 
                  RowBox[{
                   RowBox[{"spiral", "[", "a__", "]"}], ":>", 
                   RowBox[{"spiral", "@@", 
                    RowBox[{"Reverse", "[", 
                    RowBox[{"{", "a", "}"}], "]"}]}]}]}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "b_", ",", "c___"}], "}"}], ":>", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"b", ",", "a", ",", "c"}], "}"}], "/;", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IntegerQ", "[", "a", "]"}], "||", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"punctureHeads", ",", 
                    RowBox[{"Head", "[", "a", "]"}]}], "]"}]}], ")"}]}]}], 
                  "}"}]}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"L", "->", "R"}], ",", 
                  RowBox[{"R", "->", "L"}]}], "}"}]}], "]"}]}], "]"}]}], 
           "]"}]}], "]"}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"effLength", "[", "curve_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"curve", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", "spiral"}], "&&", 
         RowBox[{
          RowBox[{"Head", "[", 
           RowBox[{"curve", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "=!=", "spiral"}]}], ",", 
        RowBox[{"Length", "[", 
         RowBox[{"curve", "[", 
          RowBox[{"[", 
           RowBox[{";;", ";;", "2"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"curve", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", "spiral"}], "&&", 
           
           RowBox[{
            RowBox[{"Head", "[", 
             RowBox[{"curve", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "spiral"}]}], ",", 
          RowBox[{"Length", "[", 
           RowBox[{"curve", "[", 
            RowBox[{"[", 
             RowBox[{";;", 
              RowBox[{"-", 
               RowBox[{
                RowBox[{"FirstPosition", "[", 
                 RowBox[{
                  RowBox[{"Reverse", "[", "curve", "]"}], ",", "R"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";;", "2"}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"curve", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "=!=", "spiral"}], "&&", 
             RowBox[{
              RowBox[{"Head", "[", 
               RowBox[{"curve", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "spiral"}]}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"curve", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"FirstPosition", "[", 
                   RowBox[{"curve", ",", "L"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ";;", ";;", 
                "2"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"curve", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"FirstPosition", "[", 
                   RowBox[{"curve", ",", "L"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ";;", 
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"FirstPosition", "[", 
                   RowBox[{
                    RowBox[{"Reverse", "[", "curve", "]"}], ",", "R"}], "]"}],
                   "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";;", "2"}], "]"}], "]"}],
              "]"}]}], "]"}]}], "]"}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"startPt", "[", "curve_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ListQ", "[", 
         RowBox[{"curve", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"curve", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"curve", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "===", "spiral"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"o", "@@@", 
             RowBox[{"Position", "[", 
              RowBox[{"cwSpirals", ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"curve", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"spiral", "[", "a__", "]"}], ":>", 
                  RowBox[{"{", "a", "}"}]}]}], ")"}]}], "]"}]}], ")"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"endPt", "[", "curve_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ListQ", "[", 
         RowBox[{"curve", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"curve", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", 
            RowBox[{"curve", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "===", "spiral"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"o", "@@@", 
             RowBox[{"Position", "[", 
              RowBox[{"ccwSpirals", ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"curve", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"spiral", "[", "a__", "]"}], ":>", 
                  RowBox[{"{", "a", "}"}]}]}], ")"}]}], "]"}]}], ")"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
     RowBox[{"initSpirals", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Prepend", "[", 
           RowBox[{
            RowBox[{"cwSpirals", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", 
               RowBox[{";;", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], "jj"}], "+", "1"}]}]}], "]"}], "]"}], ",", 
            RowBox[{"spiral", "@@", 
             RowBox[{"cwSpirals", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"L", ",", 
            RowBox[{"nextCurve", "[", 
             RowBox[{
              RowBox[{"reverseRoad", "[", 
               RowBox[{"cwSpirals", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], "jj"}], "+", "1"}]}], "]"}], "]"}], 
               "]"}], ",", "L"}], "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "loopNumber"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"looplength", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"initSpirals", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"initSpirals", "[", 
           RowBox[{"[", 
            RowBox[{"ii", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"looplength", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}], "-", "2"}], ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "loopNumber"}], "}"}]}], "]"}], ";", 
     RowBox[{"initSpirals", "=", 
      RowBox[{"initSpirals", "//", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}], ";", 
     RowBox[{"ongoing", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"reverseRoad", "[", 
            RowBox[{"ext", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "ext", "]"}]}], "}"}]}], "]"}], ",", 
        "initSpirals"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"finished", "=", 
      RowBox[{"{", "}"}]}], ";", 
     RowBox[{"kk", "=", "0"}], ";", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"isEmpty", "[", "ongoing", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"kk", "++"}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"ongoing", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "]"}], ">", 
                   RowBox[{"2", 
                    RowBox[{"looplength", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}]}], "&&", 
                  RowBox[{
                   RowBox[{"ongoing", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], 
                    RowBox[{"looplength", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}], "-", "1"}], ";;", 
                    RowBox[{"-", "2"}]}]}], "]"}], "]"}], "==", 
                   RowBox[{"ccwSpirals", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}]}], ")"}], ",", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"finished", ",", 
                   RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"ongoing", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{";;", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], 
                    RowBox[{"looplength", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}], "-", "2"}]}]}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"spiral", "@@", 
                    RowBox[{"ccwSpirals", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}]}], "]"}]}], "]"}], ";", 
                 
                 RowBox[{
                  RowBox[{"ongoing", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "=", 
                  RowBox[{"{", "0", "}"}]}]}]}], "]"}], ";", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"ongoing", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "]"}], ">", 
                   RowBox[{"2", 
                    RowBox[{"looplength", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}]}], "&&", 
                  RowBox[{
                   RowBox[{"ongoing", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], 
                    RowBox[{"looplength", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}], ";;"}]}], "]"}], "]"}],
                    "==", 
                   RowBox[{"cwSpirals", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}]}]}], ")"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ongoing", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "=", 
                  RowBox[{"{", "0", "}"}]}], ";", 
                 RowBox[{"Break", "[", "]"}]}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"jj", ",", "loopNumber"}], "}"}]}], "]"}], ";", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ongoing", "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Length", "[", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}]}], ";;"}]}], "]"}],
                    "]"}], "==", 
                  RowBox[{"\[CapitalDelta]", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
                 RowBox[{"ongoing", "=", 
                  RowBox[{"AppendTo", "[", 
                   RowBox[{
                    RowBox[{"ongoing", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Length", "[", 
                    RowBox[{"\[CapitalDelta]", "[", 
                    RowBox[{"[", "jj", "]"}], "]"}], "]"}]}], "-", "1"}]}], 
                    "]"}], "]"}], ",", 
                    RowBox[{"dehn", "[", "jj", "]"}]}], "]"}]}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "\[CapitalDelta]number"}], "}"}]}], "]"}], 
             ";"}], "*)"}], 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"effLength", "[", 
               RowBox[{"ongoing", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "]"}], ">", "max"}], ",", 
             RowBox[{
              RowBox[{"ongoing", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], "=", 
              RowBox[{"{", "0", "}"}]}]}], "]"}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"ongoing", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "]"}], ">", "3"}], "&&", 
              RowBox[{"MatchQ", "[", 
               RowBox[{
                RowBox[{"ongoing", "[", 
                 RowBox[{"[", 
                  RowBox[{"ii", ",", 
                   RowBox[{
                    RowBox[{"-", "3"}], ";;"}]}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"dehn", "[", "f_", "]"}], ",", 
                  RowBox[{"dehn", "[", "f_", "]"}], ",", 
                  RowBox[{"dehn", "[", "f_", "]"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"finished", ",", 
                RowBox[{"ongoing", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ";", 
              RowBox[{
               RowBox[{"ongoing", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "=", 
               RowBox[{"{", "0", "}"}]}]}]}], "]"}], ";", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"ext", ",", 
               RowBox[{"ongoing", "[", 
                RowBox[{"[", 
                 RowBox[{"ii", ",", 
                  RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"finished", ",", 
                RowBox[{"ongoing", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ";", 
              RowBox[{
               RowBox[{"ongoing", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], "=", 
               RowBox[{"{", "0", "}"}]}]}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "ongoing", "]"}]}], "}"}]}], "]"}], ";", 
        RowBox[{"ongoing", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"ongoing", ",", 
           RowBox[{"{", "0", "}"}]}], "]"}]}], ";", 
        RowBox[{"ongoing", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"ongoing", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"L", ",", 
                  RowBox[{"nextCurve", "[", 
                   RowBox[{
                    RowBox[{"reverseRoad", "[", 
                    RowBox[{"ongoing", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}], ",", "L"}], 
                   "]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"ongoing", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"R", ",", 
                  RowBox[{"nextCurve", "[", 
                   RowBox[{
                    RowBox[{"reverseRoad", "[", 
                    RowBox[{"ongoing", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}], ",", "R"}], 
                   "]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"Length", "[", "ongoing", "]"}]}], "}"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}]}]}], "]"}], ";", 
     RowBox[{"finished", "=", 
      RowBox[{
       RowBox[{"order", "/@", "finished"}], "//", "DeleteDuplicates"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]List", "=", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", 
           RowBox[{"finished", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "finished", "]"}]}], "}"}]}], "]"}], ",", 
        "ii"}], "]"}]}], ";", 
     RowBox[{"gList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"gVector", "[", 
         RowBox[{"roads", ",", 
          RowBox[{"finished", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "finished", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cross", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]List", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "//.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Rule", "[", 
            RowBox[{
             RowBox[{"roads", "[", 
              RowBox[{"[", "jj", "]"}], "]"}], ",", 
             RowBox[{"gList", "[", 
              RowBox[{"[", 
               RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", 
             RowBox[{"Length", "[", "roads", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "\[Alpha]List", "]"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"finalCurves", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"cross", "*", "finished"}], ",", 
        RowBox[{"{", 
         RowBox[{"___", ",", "0", ",", "___"}], "}"}]}], "]"}]}], ";", 
     RowBox[{"curveNames", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"startPt", "[", 
                RowBox[{"finalCurves", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"z", "[", "f_", "]"}], "->", "f"}], ",", 
                 RowBox[{
                  RowBox[{"w", "[", "f_", "]"}], "->", "f"}], ",", 
                 RowBox[{
                  RowBox[{"x", "[", "f_", "]"}], "->", "f"}]}], "}"}]}], ",", 
              
              RowBox[{
               RowBox[{"endPt", "[", 
                RowBox[{"finalCurves", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"z", "[", "f_", "]"}], "->", "f"}], ",", 
                 RowBox[{
                  RowBox[{"w", "[", "f_", "]"}], "->", "f"}], ",", 
                 RowBox[{
                  RowBox[{"x", "[", "f_", "]"}], "->", "f"}]}], "}"}]}]}], 
             "}"}], "]"}], ",", "ii"}], "}"}], "//", "Flatten"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "finalCurves", "]"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"roads", ",", "finalCurves", ",", "curveNames"}], "}"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9189965471930685`*^9, 3.9189966071254377`*^9}, {
   3.9190022405633917`*^9, 3.9190023524888577`*^9}, {3.9190024144607325`*^9, 
   3.919002559124071*^9}, {3.919002616864731*^9, 3.919002952886097*^9}, {
   3.9190029915475597`*^9, 3.9190030452620754`*^9}, {3.9190039415196266`*^9, 
   3.9190039745889463`*^9}, {3.919004019741926*^9, 3.919004092450349*^9}, {
   3.9190041351893415`*^9, 3.919004187461917*^9}, {3.9190042331116867`*^9, 
   3.9190042481279507`*^9}, {3.9190043054394674`*^9, 
   3.9190043969058547`*^9}, {3.9190044321295214`*^9, 
   3.9190044324774375`*^9}, {3.9190044699425354`*^9, 
   3.9190045287881117`*^9}, {3.919004642718157*^9, 3.9190046843660297`*^9}, {
   3.9190047646518354`*^9, 3.919004767832795*^9}, {3.9190048070208516`*^9, 
   3.919004904481696*^9}, 3.9190049422987556`*^9, {3.919004976122121*^9, 
   3.9190049831956787`*^9}, {3.9190050156315746`*^9, 3.919005053858799*^9}, {
   3.9190051631131988`*^9, 3.9190052032619057`*^9}, {3.9190052673686743`*^9, 
   3.919005452168296*^9}, {3.9190054840968885`*^9, 3.919005521394749*^9}, 
   3.919005551653719*^9, {3.9190065997655807`*^9, 3.919006620111164*^9}, {
   3.9190066549397354`*^9, 3.919006671385394*^9}, {3.9190067728090167`*^9, 
   3.9190068124795494`*^9}, {3.919006898655032*^9, 3.919007116952371*^9}, {
   3.9190107016725607`*^9, 3.9190107139483123`*^9}, {3.9190107460865335`*^9, 
   3.919010773059868*^9}, {3.9190185520269375`*^9, 3.9190186228576965`*^9}, {
   3.9190188143973875`*^9, 3.919018858130331*^9}, {3.9190190606487465`*^9, 
   3.9190191734328904`*^9}, {3.9190192096625404`*^9, 
   3.9190192649984956`*^9}, {3.919019443735273*^9, 3.9190194438974915`*^9}, {
   3.923988572965131*^9, 3.9239885741918964`*^9}, {3.923988622430416*^9, 
   3.9239887042089863`*^9}, {3.923988737686632*^9, 3.923989431857823*^9}, {
   3.923989485493825*^9, 3.9239896867796793`*^9}, {3.923990016357901*^9, 
   3.9239902828131013`*^9}, {3.923990318358406*^9, 3.923990320470834*^9}, {
   3.923990480587309*^9, 3.9239904863276787`*^9}, {3.9239905278875113`*^9, 
   3.923990634967292*^9}, {3.923990670520057*^9, 3.923990697599629*^9}, {
   3.923990831778055*^9, 3.9239908975796967`*^9}, {3.9239909303398657`*^9, 
   3.9239909355807257`*^9}, {3.923990967266164*^9, 3.923990971999668*^9}, {
   3.9239916030126333`*^9, 3.923991618669874*^9}, {3.9239916669957886`*^9, 
   3.9239916961470213`*^9}, {3.9239919926612797`*^9, 
   3.9239921556787014`*^9}, {3.9239922028404016`*^9, 
   3.9239922428757253`*^9}, {3.923992281762468*^9, 3.9239923120036182`*^9}, {
   3.923992347015905*^9, 3.923992433122924*^9}, {3.923992538028099*^9, 
   3.923992630260171*^9}, {3.9239926640658665`*^9, 3.9239926654476957`*^9}, {
   3.92399295754657*^9, 3.923993025080509*^9}, {3.9239933725246*^9, 
   3.923993381619339*^9}, {3.9239934426934905`*^9, 3.9239934727888947`*^9}, {
   3.923993560855704*^9, 3.9239936650895996`*^9}, {3.9239936984330797`*^9, 
   3.9239937300199146`*^9}, {3.9239937756667504`*^9, 
   3.9239938355625668`*^9}, {3.9239938716458993`*^9, 3.923993889047758*^9}, {
   3.9239939297420807`*^9, 3.9239939431077633`*^9}, {3.9239940269684277`*^9, 
   3.923994101763956*^9}, {3.9239947615368357`*^9, 3.9239947972764297`*^9}, {
   3.923995241743679*^9, 3.9239952767884083`*^9}, {3.9239953945664477`*^9, 
   3.9239954208710337`*^9}, {3.9239956978851137`*^9, 
   3.9239957322971163`*^9}, {3.923995771732485*^9, 3.923995789623228*^9}, {
   3.9239959678069873`*^9, 3.9239960530314703`*^9}, {3.92399846446434*^9, 
   3.92399860818497*^9}, {3.9239987505864863`*^9, 3.923998866597945*^9}, {
   3.9239989549538107`*^9, 3.923998965317085*^9}, {3.9239990010703497`*^9, 
   3.9239990513387794`*^9}, 3.923999143370719*^9, {3.9239991872347903`*^9, 
   3.9239993664685774`*^9}, {3.923999436465451*^9, 3.9239994368235965`*^9}, {
   3.923999533827632*^9, 3.9239995440015907`*^9}, {3.9239997251797075`*^9, 
   3.923999770576288*^9}, {3.9239998311653905`*^9, 3.9239998757367983`*^9}, {
   3.9239999691857953`*^9, 3.9240000308957906`*^9}, {3.9240007684424953`*^9, 
   3.9240008114905357`*^9}, {3.924000843480993*^9, 3.9240008589245915`*^9}, {
   3.9240010210633326`*^9, 3.9240010473682213`*^9}, 3.924001077608721*^9, {
   3.9240011464147997`*^9, 3.9240011754937725`*^9}, {3.924001250222212*^9, 
   3.9240013255104804`*^9}, {3.924009420552215*^9, 3.9240095569670897`*^9}, {
   3.924009613685652*^9, 3.924009638384339*^9}, {3.924009670011213*^9, 
   3.924009688414751*^9}, {3.9240097680379143`*^9, 3.924009908093362*^9}, {
   3.924009964375641*^9, 3.9240099674893713`*^9}, {3.924010259367494*^9, 
   3.924010279282709*^9}, {3.9240105146442356`*^9, 3.924010532467972*^9}, 
   3.9240105683057127`*^9, {3.92401073804115*^9, 3.9240107527354403`*^9}, {
   3.9240108244852953`*^9, 3.92401096359154*^9}, {3.924011005544677*^9, 
   3.9240110105006275`*^9}, {3.924011055716816*^9, 3.9240110712539806`*^9}, {
   3.924011155989623*^9, 3.924011178890437*^9}, {3.924011214570668*^9, 
   3.924011295490922*^9}, 3.924011363097118*^9, {3.9240114368076396`*^9, 
   3.924011463606185*^9}, {3.9240115307744017`*^9, 3.924011555204303*^9}, {
   3.924011650135063*^9, 3.9240117383984227`*^9}, {3.9240118371155615`*^9, 
   3.9240118405492463`*^9}, {3.92401189886174*^9, 3.924011963153533*^9}, {
   3.92401200535645*^9, 3.9240120400115843`*^9}, {3.9240120755890512`*^9, 
   3.9240120757803774`*^9}, {3.9240121417303076`*^9, 
   3.9240121600264378`*^9}, {3.924012190918242*^9, 3.9240121912638116`*^9}, {
   3.9240122957155275`*^9, 3.9240122989878874`*^9}, 3.9240123468695574`*^9, {
   3.9240124147375727`*^9, 3.924012421646392*^9}, {3.924012464148958*^9, 
   3.9240125170801706`*^9}, {3.9240125585281677`*^9, 3.9240125794124875`*^9}, 
   3.9240126226927896`*^9, 3.9240126559536943`*^9, {3.9240126978065853`*^9, 
   3.9240127406877604`*^9}, 3.924012777041582*^9, {3.9240140587973986`*^9, 
   3.9240140951515784`*^9}, {3.9240141469787483`*^9, 
   3.9240141521028805`*^9}, {3.924016414775411*^9, 3.9240164176778746`*^9}, {
   3.924016461862827*^9, 3.9240164925751553`*^9}, {3.9240167995377235`*^9, 
   3.9240169373099284`*^9}, 3.9240170147889085`*^9, {3.9240178158224583`*^9, 
   3.924017815943327*^9}, {3.924018725667801*^9, 3.924018732991057*^9}, {
   3.924018773653578*^9, 3.924018780471531*^9}, 3.924018810652626*^9, {
   3.9240191124758205`*^9, 3.924019129777194*^9}, {3.9240192789723735`*^9, 
   3.9240192807528877`*^9}, {3.9240194592558484`*^9, 
   3.9240194688110833`*^9}, {3.9240195014390545`*^9, 
   3.9240195097997108`*^9}, {3.924019626086087*^9, 3.924019638573585*^9}, {
   3.9240198288707285`*^9, 3.924019841072534*^9}, {3.9240198965557766`*^9, 
   3.9240199361301837`*^9}, {3.9240200603180575`*^9, 3.924020076713004*^9}, {
   3.9240204383375087`*^9, 3.924020540993181*^9}, {3.924020594873914*^9, 
   3.924020600778653*^9}, {3.924020664477539*^9, 3.9240206662328777`*^9}, {
   3.924021066678463*^9, 3.9240211064264145`*^9}, {3.9240211993707886`*^9, 
   3.924021353616319*^9}, {3.9240213892091227`*^9, 3.924021444321159*^9}, {
   3.9240214998673906`*^9, 3.9240215996510286`*^9}, {3.924021664596159*^9, 
   3.92402168882865*^9}, {3.9240217209745646`*^9, 3.924021773471789*^9}, {
   3.924021814888131*^9, 3.924021836265647*^9}, {3.9240219079855003`*^9, 
   3.9240219118081365`*^9}, {3.924021963366089*^9, 3.9240219659902267`*^9}, {
   3.9240220601211805`*^9, 3.9240220697601457`*^9}, {3.924022276052161*^9, 
   3.9240222783722005`*^9}, {3.924022432653466*^9, 3.924022460877931*^9}, {
   3.9240225469822416`*^9, 3.924022557219123*^9}, {3.9240226363675327`*^9, 
   3.9240226819397736`*^9}, {3.9240227567050133`*^9, 
   3.9240227737671576`*^9}, {3.924022808857028*^9, 3.924022865326223*^9}, {
   3.924022923253066*^9, 3.924023070136236*^9}, {3.9240233331610017`*^9, 
   3.924023336670862*^9}, {3.9240239244711123`*^9, 3.924024219509657*^9}, 
   3.924024295672828*^9, {3.9240243261353073`*^9, 3.924024333447177*^9}, {
   3.9240243851046543`*^9, 3.924024502756992*^9}, {3.9240245414828463`*^9, 
   3.9240245420884466`*^9}, {3.9240247992957835`*^9, 3.924024827568062*^9}, {
   3.9240248779707317`*^9, 3.924024916790553*^9}, {3.924025133904209*^9, 
   3.924025210279693*^9}, {3.9240252497507095`*^9, 3.9240252550879903`*^9}, {
   3.9240254100821495`*^9, 3.924025411884658*^9}, {3.924025613772132*^9, 
   3.924025623490058*^9}, {3.924025679958663*^9, 3.9240256823933797`*^9}, {
   3.9240257593668327`*^9, 3.924025760721244*^9}, {3.9240263857463193`*^9, 
   3.924026388765847*^9}, {3.924028037079699*^9, 3.9240280397698174`*^9}, {
   3.9240280769013395`*^9, 3.9240280791062775`*^9}, {3.9240281390778313`*^9, 
   3.924028145864168*^9}, 3.924028183880338*^9, {3.924028223496029*^9, 
   3.924028226681267*^9}, {3.924028294802228*^9, 3.924028390521963*^9}, {
   3.9240284272784777`*^9, 3.924028430881231*^9}, {3.924028543770396*^9, 
   3.924028574928527*^9}, {3.9240286137585664`*^9, 3.924028623767824*^9}, {
   3.9240286589331584`*^9, 3.9240286661314793`*^9}, {3.924028834029681*^9, 
   3.9240288485017123`*^9}, {3.9240289073084383`*^9, 
   3.9240289078094034`*^9}, {3.9240289717156925`*^9, 
   3.9240290685958233`*^9}, {3.924029127101672*^9, 3.9240291624976845`*^9}, 
   3.924029194405779*^9, {3.9240660667396603`*^9, 3.924066068654705*^9}, {
   3.924066112672392*^9, 3.924066217045227*^9}, {3.9240668607397695`*^9, 
   3.9240668894662986`*^9}, {3.9240681898588114`*^9, 
   3.9240681906182203`*^9}, {3.9240688557099876`*^9, 3.92406888932234*^9}, {
   3.9240690008920565`*^9, 3.9240690485777082`*^9}, {3.9240690989847164`*^9, 
   3.924069106767362*^9}, {3.9240691749700694`*^9, 3.9240691773219852`*^9}, {
   3.924069298087517*^9, 3.924069325603649*^9}, {3.9240694537232676`*^9, 
   3.9240694930856996`*^9}, {3.9240695286707726`*^9, 3.924069535898485*^9}, {
   3.9240774713206244`*^9, 3.9240774742700806`*^9}, {3.924087200762842*^9, 
   3.9240872583772664`*^9}, {3.924087530953889*^9, 3.9240875315776014`*^9}, {
   3.9240879283201685`*^9, 3.9240879289031706`*^9}, {3.92408797028277*^9, 
   3.9240879710946875`*^9}, {3.9240884856197896`*^9, 
   3.9240885418644233`*^9}, {3.924088594631845*^9, 3.9240886051009817`*^9}, {
   3.9240886460906878`*^9, 3.924088652687375*^9}, {3.924089455335709*^9, 
   3.9240894641098857`*^9}, {3.9240895423160076`*^9, 3.924089558607078*^9}, {
   3.9240895905187283`*^9, 3.9240896225181475`*^9}, {3.924089652860301*^9, 
   3.924089775398621*^9}, {3.9240898105023375`*^9, 3.9240898160135126`*^9}, {
   3.9240898869761047`*^9, 3.924089887160237*^9}, {3.9240899401052*^9, 
   3.924089974602706*^9}, 3.924090032491128*^9, {3.9240902517694044`*^9, 
   3.9240903223985767`*^9}, {3.9240904643613462`*^9, 3.924090477034726*^9}, {
   3.924091676736548*^9, 3.924091679136816*^9}, {3.9240919142610393`*^9, 
   3.924091923483284*^9}, 3.9240919962089896`*^9, {3.924092285097911*^9, 
   3.9240922858207903`*^9}, {3.924092403603565*^9, 3.9240924171376247`*^9}, 
   3.9240924790871363`*^9, 3.924092587733942*^9, {3.9241829235595746`*^9, 
   3.924182930328578*^9}, {3.924182969788416*^9, 3.924182972115247*^9}, {
   3.9242445610522976`*^9, 3.9242445795514445`*^9}, {3.924244615157585*^9, 
   3.9242446189464593`*^9}, {3.92424497377219*^9, 3.9242450294169636`*^9}, {
   3.924245552417992*^9, 3.9242455632780123`*^9}, {3.924246055011484*^9, 
   3.9242460949232492`*^9}, {3.9242463352780952`*^9, 
   3.9242463557299395`*^9}, {3.924246391528714*^9, 3.924246397814454*^9}, {
   3.9242464926100416`*^9, 3.9242464926598964`*^9}, {3.92424652615635*^9, 
   3.924246574890031*^9}, {3.9242471032605543`*^9, 3.9242471914240637`*^9}, {
   3.924247238133007*^9, 3.9242472856105237`*^9}, {3.924247409763481*^9, 
   3.9242474130273356`*^9}, {3.9242474672307563`*^9, 3.924247473363057*^9}, {
   3.924247760975503*^9, 3.9242477674133706`*^9}, {3.924255056661867*^9, 
   3.9242550594291077`*^9}, 3.9242578929744377`*^9, {3.92426067168279*^9, 
   3.9242606742177505`*^9}, {3.924260717560441*^9, 3.9242607227669277`*^9}, {
   3.9242607566767225`*^9, 3.9242607587841015`*^9}, {3.92426203165807*^9, 
   3.9242620337044096`*^9}, {3.924262271675971*^9, 3.9242622883082576`*^9}, {
   3.924262318590232*^9, 3.9242623328761573`*^9}, {3.924264909072837*^9, 
   3.924264910436781*^9}, {3.9242651249989815`*^9, 3.9242651251348596`*^9}, {
   3.924265669047902*^9, 3.9242657052346725`*^9}, {3.9242657596515822`*^9, 
   3.9242657615804954`*^9}, {3.9242658876144476`*^9, 
   3.9242659374176545`*^9}, {3.9242660352707796`*^9, 
   3.9242660358451595`*^9}, {3.924270095088949*^9, 3.924270155122476*^9}, {
   3.924270237219259*^9, 3.9242702396615005`*^9}, {3.9242702880009985`*^9, 
   3.924270291832883*^9}, {3.9242703220850487`*^9, 3.9242703352129307`*^9}, {
   3.9242703904620695`*^9, 3.9242704096405272`*^9}, {3.924270490776346*^9, 
   3.9242704954204555`*^9}, 3.924354052948393*^9, {3.924354582862477*^9, 
   3.924354594121825*^9}, {3.9247123787785316`*^9, 3.924712402922901*^9}, {
   3.9248794282903566`*^9, 3.924879436480544*^9}, {3.9248798225535946`*^9, 
   3.9248798240006685`*^9}, {3.9248855462198887`*^9, 
   3.9248856938768115`*^9}, {3.924885729993064*^9, 3.9248857630238495`*^9}, {
   3.9248857936027555`*^9, 3.924885949507224*^9}, {3.9248863472424097`*^9, 
   3.9248863482002296`*^9}, {3.924886637926324*^9, 3.924886648797036*^9}, {
   3.9248867789343076`*^9, 3.924886779194824*^9}, {3.9248878214318943`*^9, 
   3.924887825021626*^9}, 3.924887924630293*^9, {3.9248879837314405`*^9, 
   3.9248880274673996`*^9}, 3.92488817439193*^9, {3.924888212786084*^9, 
   3.9248882129354296`*^9}, {3.9248882482141085`*^9, 3.924888249080656*^9}, {
   3.9248882958073883`*^9, 3.924888303472838*^9}, 3.924888621610391*^9, 
   3.9248908108903675`*^9, {3.924890855930498*^9, 3.924890856294002*^9}, {
   3.9249297419730635`*^9, 3.9249297547143044`*^9}, {3.9249297897029076`*^9, 
   3.924929825303404*^9}, {3.9249298571077437`*^9, 3.924929895640659*^9}, {
   3.9249299264534435`*^9, 3.9249299734710107`*^9}, {3.9249300325203066`*^9, 
   3.92493010205744*^9}, {3.924930140326255*^9, 3.9249302420192127`*^9}, {
   3.9249303644722195`*^9, 3.92493039989005*^9}, {3.924930455146562*^9, 
   3.924930504154792*^9}, {3.924930535142665*^9, 3.924930576167016*^9}, {
   3.9249306484331923`*^9, 3.9249306650806828`*^9}, {3.9249405240303125`*^9, 
   3.924940527426503*^9}, {3.924971316748644*^9, 3.9249713183279133`*^9}, {
   3.9249728601259294`*^9, 3.924972899750261*^9}, {3.9250532313392973`*^9, 
   3.9250532338969955`*^9}, {3.925190852053257*^9, 3.9251908534293413`*^9}, {
   3.925192138504809*^9, 3.9251921423702655`*^9}, {3.9251933522042522`*^9, 
   3.9251933524304457`*^9}, 3.9251933922195597`*^9, 3.925193611945589*^9, {
   3.925196563006508*^9, 3.9251965642258244`*^9}, {3.925196894080312*^9, 
   3.925196902824627*^9}, {3.9251969876595793`*^9, 3.9251969977725163`*^9}, {
   3.925197082860624*^9, 3.9251971849804134`*^9}, {3.925197220525019*^9, 
   3.925197256418372*^9}, {3.925197362774954*^9, 3.9251973743772125`*^9}, 
   3.9251974324866323`*^9, {3.9251974746757455`*^9, 3.9251974855881643`*^9}, {
   3.9251975342414994`*^9, 3.925197538525587*^9}, {3.9251976263222427`*^9, 
   3.9251976897399826`*^9}, {3.9251977223894815`*^9, 3.925197734245925*^9}, {
   3.9251977804053836`*^9, 3.925197784409732*^9}, 3.925197818466817*^9, {
   3.925197944907491*^9, 3.925198046759427*^9}, {3.92519842699802*^9, 
   3.925198514282259*^9}, {3.9251985589594893`*^9, 3.925198650015354*^9}, {
   3.925212976711849*^9, 3.9252129787585573`*^9}, {3.9252305211681347`*^9, 
   3.9252305295482006`*^9}, {3.9252337128215694`*^9, 3.925233715270282*^9}, {
   3.9252354410203705`*^9, 3.925235449592808*^9}, {3.925304733819707*^9, 
   3.925304736008416*^9}, {3.925448955020363*^9, 3.9254489560490665`*^9}, {
   3.925536351940748*^9, 3.925536356902734*^9}, {3.9255364849311104`*^9, 
   3.9255365012925606`*^9}, {3.925536547048372*^9, 3.925536549024304*^9}, {
   3.925799697228283*^9, 3.925799701622478*^9}, {3.926966292042331*^9, 
   3.926966296428254*^9}, 3.92970791197256*^9, {3.931364790123147*^9, 
   3.9313648221946087`*^9}, {3.931364859083592*^9, 3.9313648933960032`*^9}, 
   3.9313650914008827`*^9, {3.934353909331833*^9, 3.9343539094664345`*^9}, 
   3.9397945567301607`*^9, {3.9397946178953605`*^9, 3.939794634035817*^9}, {
   3.9397947081865983`*^9, 3.939794710214234*^9}, {3.939795426827139*^9, 
   3.9397954299137897`*^9}, 3.9397959382990246`*^9, {3.939796093186327*^9, 
   3.939796097574092*^9}, {3.9397961461770782`*^9, 3.939796150413064*^9}, {
   3.9397962117027965`*^9, 3.939796214667509*^9}, {3.939796315171164*^9, 
   3.939796317332115*^9}, {3.939796777398844*^9, 3.939796778732318*^9}, 
   3.9397969316387577`*^9, {3.9397970375593796`*^9, 3.939797146370983*^9}, {
   3.9397974939627743`*^9, 3.939797560437174*^9}, 3.9397975908245397`*^9, {
   3.939814326049876*^9, 3.9398143351327777`*^9}, 3.940844446917116*^9, 
   3.94113435956289*^9, 3.941716830018526*^9, 3.9418002372097487`*^9, 
   3.942514123786313*^9, 3.9425720085129795`*^9, 3.9428245658082933`*^9, 
   3.946716323764785*^9, 3.947938563080371*^9, 3.949424667355915*^9, 
   3.949578673158483*^9, 3.9505941559117455`*^9, 3.9505951216977453`*^9, 
   3.9507834433112803`*^9, 3.9521616049311037`*^9, 3.9522614046917267`*^9, 
   3.9523766284861374`*^9, 3.952706941584062*^9, 3.95423791951869*^9, {
   3.95469530796846*^9, 3.954695315817137*^9}, 3.9557775419748993`*^9, {
   3.9557831107279053`*^9, 3.9557831824213867`*^9}, 3.9564043547813034`*^9, 
   3.9666973641356287`*^9, {3.966697754352563*^9, 3.966697756950433*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"13cc90d1-c8c6-4b90-9e92-f45e9bd44f4c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Region Contour -- 5pts", "Section",
 CellChangeTimes->{{3.956178398236722*^9, 
  3.956178404068467*^9}},ExpressionUUID->"7aff3bb1-7cde-4045-88fe-\
7ef2c70a4ca1"],

Cell[CellGroupData[{

Cell["Integrand for each cone", "Subsection",
 CellChangeTimes->{{3.9666979597934303`*^9, 
  3.9666979639836597`*^9}},ExpressionUUID->"51216dc4-08ab-4909-ba0b-\
e2f6b1538809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "function", " ", "curves", " ", "generates"}], ",", 
    " ", 
    RowBox[{"in", " ", 
     RowBox[{"order", ":", " ", 
      RowBox[{
      "the", " ", "roads", " ", "in", " ", "the", " ", "ray", " ", 
       "fatgraph"}]}]}], ",", " ", 
    RowBox[{"the", " ", "words", " ", "of", " ", "the", " ", "curves"}], ",", 
    " ", 
    RowBox[{"the", " ", "names", " ", 
     RowBox[{"(", "endpoints", ")"}], " ", "of", " ", "the", " ", 
     "curves"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "arguments", " ", "of", " ", "the", " ", "functions", " ", 
     "are"}], ",", " ", 
    RowBox[{"in", " ", 
     RowBox[{"order", ":", " ", 
      RowBox[{"the", " ", "number", " ", "of", " ", "particles"}]}]}], ",", 
    " ", 
    RowBox[{
    "a", " ", "list", " ", "of", " ", "the", " ", "vertices", " ", "of", " ", 
     "the", " ", "base", " ", "fatgraph", " ", 
     RowBox[{"(", 
      RowBox[{
      "which", " ", "in", " ", "turn", " ", "are", " ", "lists", " ", "of", " ",
        "the", " ", "three", " ", "curves", " ", "that", " ", "meet", " ", 
       "at", " ", "each", " ", "of", " ", "them"}], ")"}]}], ",", " ", 
    RowBox[{
    "and", " ", "a", " ", "number", " ", "that", " ", "has", " ", "to", " ", 
     "be", " ", "big", " ", "enough", " ", "for", " ", "the", " ", "function",
      " ", "to", " ", "find", " ", "all", " ", "the", " ", "paths"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"fiveRoads", ",", "fiveCurves", ",", "fiveNames"}], "}"}], "=", 
     
     RowBox[{"curves", "[", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}]}], "}"}]}], "}"}], ",", "10"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Calculates", " ", "a", " ", "list", " ", "of", " ", "the", " ", "u"}], "-",
      "functions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fiveUs", "=", 
     RowBox[{
      RowBox[{"uFunction", "/@", "fiveCurves"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Koba", "-", 
     RowBox[{"Nielsen", " ", "product"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KNexpExp5pt", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"fiveUs", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"X", "@@", 
              RowBox[{"fiveNames", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", 
                 RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", 
             RowBox[{"Length", "[", "fiveCurves", "]"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"y", "[", 
            RowBox[{"{", "f__", "}"}], "]"}], ":>", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             RowBox[{"t", "[", "f", "]"}]}], "]"}]}], "}"}]}], "//", 
        "PowerExpand"}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "f_", ")"}], "^", "g_"}], ":>", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "//", "Expand"}], ")"}], "^", "g"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "function", " ", "sign5pt", " ", "determines", " ", "if", " ",
       "the", " ", "expression", " ", "block_", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", ".", "g", ".", " ", 
         RowBox[{"t", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{"t", "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], ")"}], " ", "is", " ", "positive", 
      " ", "or", " ", "negative", " ", "in", " ", "the", " ", "cone", " ", 
      "spanned", " ", "by", " ", "the", " ", "gvectors", " ", "g", 
      RowBox[{"(", "f1", ")"}]}], ",", " ", 
     RowBox[{"g", 
      RowBox[{"(", "f2", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"e", ".", "g", ".", " ", "f1"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], ",", " ", 
        RowBox[{"f2", "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sign5pt", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f1_List", ",", "f2_List"}], "}"}], ",", "block_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f1Position", "=", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"fiveNames", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f1"}], 
              "&"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
         RowBox[{"f2Position", "=", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"fiveNames", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f2"}], 
              "&"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Reduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Reduce", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[Alpha]", "[", 
                    RowBox[{"fiveCurves", "[", 
                    RowBox[{"[", "f1Position", "]"}], "]"}], "]"}], 
                    RowBox[{"\[Alpha]", "[", 
                    RowBox[{"fiveCurves", "[", 
                    RowBox[{"[", "f2Position", "]"}], "]"}], "]"}]}], "/.", 
                   RowBox[{
                    RowBox[{"y", "[", 
                    RowBox[{"{", "f__", "}"}], "]"}], ":>", 
                    RowBox[{"t", "[", "f", "]"}]}]}], ")"}], "!=", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], ",", 
                  RowBox[{"t", "[", 
                   RowBox[{"1", ",", "4"}], "]"}]}], "}"}]}], "]"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{"block", ">", "0"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", "3"}], "]"}], ",", 
              RowBox[{"t", "[", 
               RowBox[{"1", ",", "4"}], "]"}]}], "}"}]}], "]"}], "===", 
          "False"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Computes", " ", "all", " ", "expressions", " ", "block_", " ", "whose", " ",
      "sign", " ", "needs", " ", "to", " ", "be", " ", "judged", " ", "on", " ",
      "the", " ", "different", " ", "cones"}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"blocks5pt", "=", 
     RowBox[{"Plus", "@@@", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"fiveRoads", "/.", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"{", "f__", "}"}], "]"}], ":>", 
          RowBox[{"t", "[", "f", "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"List", " ", "of", " ", "cones", " ", "at", " ", "5", "pt"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cones5pt", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"duples", "=", 
          RowBox[{"Subsets", "[", 
           RowBox[{"fiveNames", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], ",", "check", ",", 
         RowBox[{"finalDuples", "=", 
          RowBox[{"{", "}"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"check", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalTheta]", "[", 
                   RowBox[{"fiveRoads", ",", 
                    RowBox[{"fiveCurves", "[", 
                    RowBox[{"[", 
                    RowBox[{"duples", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj", ",", "3"}], "]"}], "]"}], "]"}], 
                    "]"}]}], "]"}], "//", "PiecewiseExpand"}], ")"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LessEqual", "[", 
                    RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
                   RowBox[{"Less", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"GreaterEqual", "[", 
                    RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
                   RowBox[{"Greater", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}]}], "}"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"jj", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
             "PiecewiseExpand"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", 
              RowBox[{"Length", "[", "duples", "]"}]}], "}"}]}], "]"}], "//.", 
          RowBox[{"Indeterminate", "->", "0"}]}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"check", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "=!=", "0"}], ",", 
            RowBox[{"finalDuples", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"finalDuples", ",", 
               RowBox[{"duples", "[", 
                RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "duples", "]"}]}], "}"}]}], "]"}], ";", 
        RowBox[{"finalDuples", "//.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_Integer", ",", "b_Integer", ",", "c_Integer"}], "}"}], ":>", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "function", " ", "KNcone5pt", " ", "determines", " ", "the", 
      " ", "correct", " ", "representation", " ", "of", " ", "the", " ", 
      "integrand", " ", "on", " ", "the", " ", "cone", " ", "spanned", " ", 
      "by", " ", "the", " ", "gvectors", " ", "g", 
      RowBox[{"(", "f1", ")"}]}], ",", " ", 
     RowBox[{"g", 
      RowBox[{"(", "f2", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"e", ".", "g", ".", " ", "f1"}], "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], ",", " ", 
        RowBox[{"f2", "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}]}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KNcone5pt", "[", 
      RowBox[{"f1_List", ",", "f2_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rules", ",", "app", ",", 
         RowBox[{"blocksChange", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"blocks5pt", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"sign5pt", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"f1", ",", "f2"}], "}"}], ",", "#"}], "]"}], "===", 
              RowBox[{"-", "1"}]}], "&"}]}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"app", "=", 
         RowBox[{"FixedPoint", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"#", "//.", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Rule", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a_", "+", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "#"}], "//", "Expand"}], "]"}]}], ")"}], "^",
                     "b_"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"-", "#"}], "]"}], "^", "b"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"a", " ", 
                    RowBox[{"Exp", "[", "#", "]"}]}], "+", "1"}], ")"}], "^", 
                    "b"}]}], "//", "PowerExpand"}], ")"}], "//.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "c_", ")"}], "^", "d_"}], ":>", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"c", "//", "Expand"}], ")"}], "^", "d"}]}]}]}], 
                    "]"}], "&"}], "/@", "blocksChange"}], ")"}]}], ")"}], "//.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Exp", "[", "f__", "]"}], ":>", 
                RowBox[{"Exp", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"f", "//", "Expand"}], "//", "Simplify"}], "//", 
                  RowBox[{
                   RowBox[{"Collect", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"X", "[", "__", "]"}]}], "]"}], "&"}]}], "]"}]}], 
               "}"}]}], "//.", 
             RowBox[{
              RowBox[{
               RowBox[{"(", "a_", ")"}], "^", "b_"}], ":>", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "//", "Expand"}], ")"}], "^", "b"}]}]}], "&"}], ",",
            "KNexpExp5pt"}], "]"}]}], ";", 
        RowBox[{"Return", "[", "app", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "KNcone5ptParam", " ", "performs", " ", "a", " ", "rotation", " ", "of", " ",
      "the", " ", "fan", " ", "to", " ", "parametrize", " ", "the", " ", 
     "integrand", " ", "in", " ", "terms", " ", "of", " ", "the", " ", 
     "variables", " ", "of", " ", "the", " ", "cone"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KNcone5ptParam", "[", 
      RowBox[{"f1_List", ",", "f2_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f1Position", "=", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"fiveNames", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f1"}], 
              "&"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
         RowBox[{"f2Position", "=", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{"fiveNames", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f2"}], 
              "&"}]}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", "mat"}], "}"}], ",", 
       RowBox[{
        RowBox[{"mat", "=", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"gVector", "[", 
             RowBox[{"fiveRoads", ",", 
              RowBox[{"fiveCurves", "[", 
               RowBox[{"[", "f1Position", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"gVector", "[", 
             RowBox[{"fiveRoads", ",", 
              RowBox[{"fiveCurves", "[", 
               RowBox[{"[", "f2Position", "]"}], "]"}]}], "]"}]}], "}"}], 
          "]"}]}], ";", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"Det", "[", "mat", "]"}], "]"}], "*", 
            RowBox[{"KNcone5pt", "[", 
             RowBox[{"f1", ",", "f2"}], "]"}]}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", "3"}], "]"}], ":>", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mat", ".", 
                 RowBox[{"{", 
                  RowBox[{"t1", ",", "t2"}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"t", "[", 
               RowBox[{"1", ",", "4"}], "]"}], ":>", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"mat", ".", 
                 RowBox[{"{", 
                  RowBox[{"t1", ",", "t2"}], "}"}]}], ")"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Exp", "[", "f__", "]"}], ":>", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "//", "Expand"}], "//", "Simplify"}], "//", 
              RowBox[{
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"t", "[", "__", "]"}]}], "]"}], "&"}]}], "]"}]}], 
           "}"}]}], "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.966698009622631*^9, 3.966698078951592*^9}, {
   3.9666981164580307`*^9, 3.966698154411683*^9}, {3.966698205272131*^9, 
   3.9666982318736763`*^9}, {3.966698357853194*^9, 3.9666983658864393`*^9}, {
   3.966698398640711*^9, 3.966698434788877*^9}, {3.966698997329926*^9, 
   3.966699002783053*^9}, {3.9669284294297533`*^9, 3.966928461224098*^9}, 
   3.966928991056035*^9, {3.967745758890877*^9, 3.967745769852442*^9}, {
   3.967745921419916*^9, 3.9677459215312214`*^9}, {3.967979382896491*^9, 
   3.967979394318074*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"9177e253-c5f5-48b5-80a8-d6214a75aa36"]
}, Closed]],

Cell[CellGroupData[{

Cell["Periodic contour", "Subsection",
 CellChangeTimes->{{3.966697970050173*^9, 3.966697974263442*^9}, 
   3.966702280202059*^9},ExpressionUUID->"93667312-5ab6-43d5-b801-\
5516865343e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get5pt", "[", 
   RowBox[{
   "X13_", ",", "X14_", ",", "X24_", ",", "X25_", ",", "X35_", ",", "Rmax_"}],
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Cone1314", ",", "Cone1335", ",", "Cone2535", ",", "Cone2425", ",", 
      "Cone1424", ",", "Cont1314", ",", "Cont1335", ",", "Cont2535", ",", 
      "Cont2425", ",", "Cont1424", ",", "ph"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"ph", "[", "X_", "]"}], ":=", 
      RowBox[{"I", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "I", "*", "Pi", "*", "X"}], "]"}]}], ")"}]}]}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone1314", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], "*", "X13"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], "*", "X14"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone1335", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], "*", "X13"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], "*", "X35"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone2535", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], "*", "X25"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], "*", "X35"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t2"}], "-", "t1"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone2425", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], "*", "X25"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], "*", "X24"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone1424", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], "*", "X14"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], "*", "X24"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t2"}], "-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont1314", "=", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Cone1314", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "0", ",", "Rmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t2", ",", "0", ",", "Rmax"}], "}"}]}], "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ph", "[", "X13", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1314", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X14", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1314", "[", 
           RowBox[{"t", ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X13", "]"}], "*", 
        RowBox[{"ph", "[", "X14", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1314", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau1"}]}], ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau2"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau1", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau2", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Cont1335", "=", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Cone1335", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "0", ",", "Rmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t2", ",", "0", ",", "Rmax"}], "}"}]}], "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ph", "[", "X13", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1335", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X35", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1335", "[", 
           RowBox[{"t", ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X13", "]"}], "*", 
        RowBox[{"ph", "[", "X35", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1335", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau1"}]}], ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau2"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau1", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau2", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont2535", "=", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Cone2535", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "0", ",", "Rmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t2", ",", "0", ",", "Rmax"}], "}"}]}], "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ph", "[", "X25", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone2535", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X35", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone2535", "[", 
           RowBox[{"t", ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X25", "]"}], "*", 
        RowBox[{"ph", "[", "X35", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone2535", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau1"}]}], ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau2"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau1", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau2", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont2425", "=", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Cone2425", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "0", ",", "Rmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t2", ",", "0", ",", "Rmax"}], "}"}]}], "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ph", "[", "X25", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone2425", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X24", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone2425", "[", 
           RowBox[{"t", ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X25", "]"}], "*", 
        RowBox[{"ph", "[", "X24", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone2425", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau1"}]}], ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau2"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau1", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau2", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont1424", "=", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Cone1424", "[", 
          RowBox[{"t1", ",", "t2"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "0", ",", "Rmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t2", ",", "0", ",", "Rmax"}], "}"}]}], "]"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ph", "[", "X24", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1424", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X14", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1424", "[", 
           RowBox[{"t", ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "Rmax"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"ph", "[", "X14", "]"}], "*", 
        RowBox[{"ph", "[", "X24", "]"}], "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Cone1424", "[", 
           RowBox[{
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau1"}]}], ",", 
            RowBox[{"Rmax", "+", 
             RowBox[{"I", "*", "tau2"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau1", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tau2", ",", "0", ",", 
            RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
     "Cont1314", "+", "Cont1335", "+", "Cont2535", "+", "Cont2425", "+", 
      "Cont1424"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.967745161858223*^9, 3.967745176384638*^9}, {
  3.967745218616234*^9, 3.9677452187235165`*^9}, {3.9677452513820114`*^9, 
  3.9677452521476727`*^9}, {3.9677452921174297`*^9, 3.967745386688513*^9}, {
  3.9677454353844566`*^9, 3.967745493635504*^9}, {3.9677455651736317`*^9, 
  3.9677456892891407`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"e192cded-0aa7-7f41-adf6-616df2e2dd91"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pochhammer contour", "Subsection",
 CellChangeTimes->{{3.9667022859781103`*^9, 
  3.9667022881950502`*^9}},ExpressionUUID->"d69fd352-79fc-497c-bb28-\
7f0c45a5002c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poch5pt", "[", 
   RowBox[{
   "X13_", ",", "X14_", ",", "X24_", ",", "X25_", ",", "X35_", ",", "RMax_"}],
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Cone1314", ",", "Cone1335", ",", "Cone2535", ",", "Cone2425", ",", 
      "Cone1424", ",", "Cont1314", ",", "Cont1335", ",", "Cont2535", ",", 
      "Cont2425", ",", "Cont1424", ",", "Phase1314", ",", "Phase1335", ",", 
      "Phase2535", ",", "Phase2425", ",", "Phase1424"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Cone1314", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], " ", "X13"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], " ", "X14"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone1335", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], " ", "X13"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], " ", "X35"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone2535", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], " ", "X25"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], " ", "X35"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t2"}], "-", "t1"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone2425", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], " ", "X25"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], " ", "X24"}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cone1424", "[", 
       RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t2"}], " ", "X14"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "t1"}], " ", "X24"}], "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X13"}], "-", "X24", "+", "X14"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t2"}], "-", "t1"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X35"}], "-", "X24", "+", "X25"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Exp", "[", 
           RowBox[{"-", "t2"}], "]"}], "+", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "t1"}], "-", "t2"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "X14"}], "-", "X25", "+", "X24"}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Phase1314", "=", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"Length", "[", "#", "]"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "#"}], "]"}]}], 
            ")"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Subsets", "[", 
            RowBox[{"{", 
             RowBox[{"X24", ",", "X25", ",", "X35"}], "}"}], "]"}], ")"}]}], ",",
          "1"}], "]"}], "//", "Total"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Phase1335", "=", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"Length", "[", "#", "]"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "#"}], "]"}]}], 
            ")"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Subsets", "[", 
            RowBox[{"{", 
             RowBox[{"X24", ",", "X25", ",", "X14"}], "}"}], "]"}], ")"}]}], ",",
          "1"}], "]"}], "//", "Total"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Phase2535", "=", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"Length", "[", "#", "]"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "#"}], "]"}]}], 
            ")"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Subsets", "[", 
            RowBox[{"{", 
             RowBox[{"X24", ",", "X13", ",", "X14"}], "}"}], "]"}], ")"}]}], ",",
          "1"}], "]"}], "//", "Total"}]}], ";", 
     RowBox[{"Phase2425", "=", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"Length", "[", "#", "]"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "#"}], "]"}]}], 
            ")"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Subsets", "[", 
            RowBox[{"{", 
             RowBox[{"X13", ",", "X14", ",", "X35"}], "}"}], "]"}], ")"}]}], ",",
          "1"}], "]"}], "//", "Total"}]}], ";", 
     RowBox[{"Phase1424", "=", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"Length", "[", "#", "]"}]}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "#"}], "]"}]}], 
            ")"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"Subsets", "[", 
            RowBox[{"{", 
             RowBox[{"X13", ",", "X25", ",", "X35"}], "}"}], "]"}], ")"}]}], ",",
          "1"}], "]"}], "//", "Total"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Cont1314", "=", 
      RowBox[{"Phase1314", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"Cone1314", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t1", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Sigma]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Sigma]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]"}]}]}], ",", 
            RowBox[{"t2", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Tau]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Tau]"}]}]}]}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont1335", "=", 
      RowBox[{"Phase1335", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"Cone1335", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t1", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Sigma]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Sigma]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]"}]}]}], ",", 
            RowBox[{"t2", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Tau]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Tau]"}]}]}]}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont2535", "=", 
      RowBox[{"Phase2535", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"Cone2535", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t1", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Sigma]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Sigma]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]"}]}]}], ",", 
            RowBox[{"t2", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Tau]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Tau]"}]}]}]}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont2425", "=", 
      RowBox[{"Phase2425", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"Cone2425", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t1", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Sigma]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Sigma]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]"}]}]}], ",", 
            RowBox[{"t2", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Tau]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Tau]"}]}]}]}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Cont1424", "=", 
      RowBox[{"Phase1424", " ", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", "RMax", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
           RowBox[{"Cone1424", "[", 
            RowBox[{"t1", ",", "t2"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t1", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Sigma]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Sigma]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]"}]}]}], ",", 
            RowBox[{"t2", "->", 
             RowBox[{
              RowBox[{"4", "RMax", " ", "\[Tau]", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Tau]"}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Tau]"}]}]}]}], "}"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "Cont1314", "+", "Cont1335", "+", "Cont2535", "+", "Cont2425", "+",
             "Cont1424"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "X13"}], "]"}]}], 
           ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "X14"}], "]"}]}], 
          ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "X24"}], "]"}]}], 
         ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "X25"}], "]"}]}], 
        ")"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "X35"}], "]"}]}], 
       ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9561738949938097`*^9, 3.9561742197043333`*^9}, {
   3.956174275269774*^9, 3.9561743885643873`*^9}, {3.956174445425725*^9, 
   3.956174505155057*^9}, {3.956174560067008*^9, 3.9561746872778893`*^9}, {
   3.9561747412817*^9, 3.956174745333517*^9}, {3.956174785861586*^9, 
   3.956174815697262*^9}, {3.956175251548544*^9, 3.956175259972369*^9}, {
   3.956178560085904*^9, 3.956178613236003*^9}, 3.956178765922765*^9, {
   3.956179110677442*^9, 3.9561791119103813`*^9}, {3.956179184118887*^9, 
   3.9561791865319157`*^9}, 3.956263803941085*^9, {3.9564026068654366`*^9, 
   3.956402635402012*^9}, {3.9564031646860905`*^9, 3.9564033393301544`*^9}, {
   3.956403371869938*^9, 3.95640337975852*^9}, {3.956403428139223*^9, 
   3.9564038650196915`*^9}, {3.9564041678421535`*^9, 
   3.9564042127313576`*^9}, {3.9564047993618183`*^9, 3.956404805511297*^9}, {
   3.9564048363775864`*^9, 3.9564048492223034`*^9}, {3.95640500793458*^9, 
   3.956405013441532*^9}, {3.9564050439457397`*^9, 3.956405049921026*^9}, {
   3.9564051246910114`*^9, 3.956405165572838*^9}, {3.956405221314911*^9, 
   3.9564052251889477`*^9}, {3.956405267366186*^9, 3.95640526994051*^9}, {
   3.956406199281044*^9, 3.956406258061697*^9}, {3.9564068192214565`*^9, 
   3.9564068474799194`*^9}, {3.9564158592178307`*^9, 3.956415975022978*^9}, {
   3.956416801403206*^9, 3.9564168869437733`*^9}, {3.956416942569296*^9, 
   3.956416989518944*^9}, {3.9569208218861694`*^9, 3.9569208679238663`*^9}, {
   3.9570023587562027`*^9, 3.957002398514963*^9}, {3.966849639988268*^9, 
   3.966849706697777*^9}, {3.966931307099352*^9, 3.9669313090866127`*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"43f22511-7792-431a-bc39-16a0db0640fa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Exact answer at 5pt", "Subsection",
 CellChangeTimes->{{3.966702257410892*^9, 
  3.9667022604816732`*^9}},ExpressionUUID->"17604ae1-1b1f-4ebc-9522-\
eb92af16c399"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F5", "[", 
   RowBox[{"X13_", ",", "X14_", ",", "X24_", ",", "X25_", ",", "X35_"}], 
   "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", "X13", "]"}], "*", 
     RowBox[{"Gamma", "[", "X14", "]"}], "*", 
     RowBox[{"Gamma", "[", "X24", "]"}], "*", 
     RowBox[{"Gamma", "[", "X35", "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"X13", "+", "X24"}], "]"}], "*", 
     RowBox[{"Gamma", "[", 
      RowBox[{"X14", "+", "X35"}], "]"}]}]], "*", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X13", ",", "X14", ",", 
       RowBox[{"(", 
        RowBox[{"X24", "+", "X35", "-", "X25"}], ")"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X13", "+", "X24"}], ",", 
       RowBox[{"X14", "+", "X35"}]}], "}"}], ",", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9563198690366898`*^9, 3.9563198698483543`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"b7add6e0-2790-4f2c-a5cc-485f29a9e463"]
}, Closed]],

Cell[CellGroupData[{

Cell["Hard scattering at fixed angle", "Subsection",
 CellChangeTimes->{{3.9569286092842426`*^9, 
  3.9569286134680443`*^9}},ExpressionUUID->"eb2e192d-cfd9-c441-b124-\
f80416997e92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hardKin", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "x"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "/", "3"}], "x"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "/", "3"}], "+", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "9"}]}]}], ")"}], "x"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "/", "3"}], "+", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Sqrt", "[", "3", "]"}], "/", "9"}]}]}], ")"}], "x"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "/", "3"}], "x"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9569275655582695`*^9, 3.9569276075522366`*^9}, {
   3.956927666664177*^9, 3.956927812482233*^9}, {3.9569278482403965`*^9, 
   3.956928070645727*^9}, {3.9569281025848446`*^9, 3.956928164655407*^9}, {
   3.9569282334275684`*^9, 3.9569282706677036`*^9}, {3.956998705718384*^9, 
   3.956998708696392*^9}, {3.956998751239464*^9, 3.9569988290449753`*^9}, {
   3.957000536849018*^9, 3.9570005888066216`*^9}, {3.9570062723273315`*^9, 
   3.957006276263487*^9}, 3.957006308498205*^9, {3.9570064353261147`*^9, 
   3.9570064807788124`*^9}, 3.9570092899948826`*^9, {3.9570724360193787`*^9, 
   3.9570724371763783`*^9}, {3.96670223042668*^9, 3.9667022320776978`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"8614f12a-12bc-474f-8858-d5a190c37a69"],

Cell[BoxData[
 RowBox[{"exact5pt1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"F5", "@@", 
      RowBox[{"hardKin", "[", 
       RowBox[{
        RowBox[{"x", "/", "40"}], "+", 
        RowBox[{"1", "/", "1000"}]}], "]"}]}], "//", "N"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "4"}], ",", "504"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9569286183001595`*^9, 3.956928689179487*^9}, {
   3.956928745213169*^9, 3.956928787995184*^9}, {3.95692882880542*^9, 
   3.9569288791436615`*^9}, 3.9569294545334053`*^9, {3.956929727631962*^9, 
   3.9569297344544773`*^9}, {3.9569298912999554`*^9, 3.95692989885297*^9}, 
   3.956930965724388*^9, 3.9667487712171097`*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"514807a6-0912-b747-bdb9-a17afce8f482"],

Cell[BoxData[
 RowBox[{"regCont5pt1", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Get5pt", "[", 
         RowBox[{"##", ",", 
          RowBox[{"Log", "[", "2", "]"}]}], "]"}], "&"}], "@@", 
       RowBox[{"hardKin", "[", 
        RowBox[{
         RowBox[{"x", "/", "4"}], "+", 
         RowBox[{"1", "/", "1000"}]}], "]"}]}], "//", "N"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "50"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956928891200012*^9, 3.956928960440962*^9}, 
   3.956929457988577*^9, {3.95692972925823*^9, 3.9569297396610203`*^9}, 
   3.9569299496930065`*^9, 3.966701361059309*^9, {3.966701512236816*^9, 
   3.9667015125045843`*^9}, {3.9667034214452887`*^9, 3.966703442733403*^9}, {
   3.966703795654496*^9, 3.966703798422291*^9}, {3.966748839808943*^9, 
   3.9667488613976936`*^9}, {3.9667491866021194`*^9, 3.966749193068407*^9}, {
   3.966849065345192*^9, 3.966849065502527*^9}, 3.9668513190070114`*^9, 
   3.9668513492899055`*^9, 3.966931805287273*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"63e54693-93b1-9a40-970d-27b6ccef19ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"datplot5pt1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "/", "4"}], "+", 
          RowBox[{"1", "/", "1000"}]}], ")"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "4"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "4"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "4"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "4"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "4"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], 
          RowBox[{"regCont5pt1", "[", 
           RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "50"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datPlot5ptExact1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "/", "40"}], "+", 
          RowBox[{"1", "/", "1000"}]}], ")"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "40"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "40"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "40"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "40"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "]"}], 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{
             RowBox[{"hardKin", "[", 
              RowBox[{
               RowBox[{"x", "/", "40"}], "+", 
               RowBox[{"1", "/", "1000"}]}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], 
          RowBox[{"exact5pt1", "[", 
           RowBox[{"[", 
            RowBox[{"x", "+", "5"}], "]"}], "]"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "4"}], ",", "504"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9569252079073143`*^9, 3.9569253497102413`*^9}, {
   3.956925384266327*^9, 3.956925394285616*^9}, {3.9569269152699623`*^9, 
   3.956926943335697*^9}, {3.9569270234039173`*^9, 3.9569270477987976`*^9}, {
   3.9569289967625027`*^9, 3.956929129904972*^9}, {3.9569291772112503`*^9, 
   3.9569291933764286`*^9}, {3.956929234927656*^9, 3.9569292471471157`*^9}, {
   3.9569292808496876`*^9, 3.9569293906327496`*^9}, {3.9569294469733086`*^9, 
   3.956929449283182*^9}, {3.956929745476961*^9, 3.956929748406988*^9}, {
   3.956929907083729*^9, 3.956929907271263*^9}, {3.9569299379385414`*^9, 
   3.956929938089241*^9}, 3.9569309703524494`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"d88ec31b-264c-f046-a6e0-f5de50f32347"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"datPlot5ptExact1", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Exact answer\>\"", "]"}], "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.69", ",", "0.9"}], "}"}], "]"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datplot5pt1", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Blue"}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "text2", "[", "\"\<Feynman i\[CurlyEpsilon] contour\>\"", "]"}], 
         "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.76", ",", "0.8"}], "}"}], "]"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Axes", "->", "False"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", "PlotFS"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "text", "[", "\"\<\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)\>\"", "]"}], ",", 
      RowBox[{
      "text", "[", "\"\<Log(|\!\(\*SubscriptBox[\(P\), \(5\(\\\ \
\)\)]\)\!\(\*SubscriptBox[\(A\), \(5\)]\)|)\>\"", "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.95692536803442*^9, 3.956925415379719*^9}, {
   3.956925511716446*^9, 3.9569255562106647`*^9}, {3.956925646683403*^9, 
   3.9569256615806866`*^9}, {3.956925754576006*^9, 3.956925790091179*^9}, {
   3.9569258305803013`*^9, 3.9569258537992363`*^9}, {3.956925902160164*^9, 
   3.956925943391571*^9}, {3.9569261184724903`*^9, 3.956926260489561*^9}, {
   3.9569263782071495`*^9, 3.9569264268949413`*^9}, {3.956926491327408*^9, 
   3.956926498642563*^9}, {3.956926598418146*^9, 3.9569266095945873`*^9}, {
   3.9569266967451134`*^9, 3.956926703464697*^9}, {3.956926953477762*^9, 
   3.9569269894685574`*^9}, 3.956927111991623*^9, {3.956929132577402*^9, 
   3.9569291571635914`*^9}, {3.9569294134727955`*^9, 
   3.9569294261233406`*^9}, {3.956930892358551*^9, 3.9569308927879295`*^9}, {
   3.9570928778745384`*^9, 3.957092924793728*^9}, {3.957092959548649*^9, 
   3.957092975681736*^9}, {3.957093046972101*^9, 3.9570930604863853`*^9}, {
   3.957093091678108*^9, 3.957093102130623*^9}, {3.9570931909110737`*^9, 
   3.957093241855028*^9}, {3.9570933256196327`*^9, 3.95709333004924*^9}, 
   3.957093850322254*^9, 3.9578552376028576`*^9, {3.957855351076435*^9, 
   3.957855366590498*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"196a0aa1-9a73-7e42-a2da-69ac52487bfd"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           {RGBColor[1, 0, 0], PointSize[0.0055000000000000005`], Thickness[
            0.005], 
            StyleBox[LineBox[CompressedData["
1:eJw1mHdYjf0fxytpSHtPncZpnTp7RHWOrcfenqioh0REIh6jZMvKKsmKjMqO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              "]],
             FontFamily->"Arial"]},
           Annotation[#, "Charting`Private`Tag#1"]& ]},
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.0055000000000000005`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJw1mHdYjf0fxytpSHtPncZpnTp7RHWOrcfenqioh0REIh6jZMvKKsmKjMqO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                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-25.202, 0.}, {-14.182272363212926`, 
                36.034805081613925`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, 
               "LabelStyle" -> {FontFamily -> "Arial"}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.0055000000000000005`], 
                  AbsoluteThickness[2], FontFamily -> "Arial", 
                  RGBColor[1, 0, 0], 
                  Thickness[0.005]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-25.202, 0.}, {-14.182272363212926`, 
               36.034805081613925`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"},
               "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.0055000000000000005`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.0055000000000000005`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJw1mHdYjf0fxytpSHtPncZpnTp7RHWOrcfenqioh0REIh6jZMvKKsmKjMqO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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-25.202, 0.}, {-14.182272363212926`, 
            36.034805081613925`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.0055000000000000005`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {RGBColor[0, 0, 1], PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           StyleBox[GeometricTransformationBox[InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[
                 {EdgeForm[None], DiskBox[{0, 0}]},
                 PlotRangePadding->Scaled[0.15]],
                StripOnInput->False,
                GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                  PointSize[0.011000000000000001`], 
                  AbsoluteThickness[2], FontFamily -> "Arial", 
                  RGBColor[0, 0, 1]]}],
               TraditionalForm], {0., 0.}, Automatic, Offset[
              7]], CompressedData["
1:eJw1zmtIk3EUx/HHpTls1abiLRVXurxsbXM3M21PLCwF0VZSEjodmThGpYVY
hmkmXtKwq0YvFCGsUVB2gaR8floGlSVJJinFwAwNWktLY6Il7OzFefHhe/6H
v9h81Fi0imGYxJXxWhneyth+jWSahXbuwcDy3faxWf1oxYxEyXdyr7L8xkau
f+fc/stdtLq+zJ1dA8vTE5dDvBlkO6R59Y5Fvdve6Der+1KGf5P5CN5bOuSc
n+XcFmDmSXff4zI+NPm96QKeEGOO1nh/eQDrtj+O+0zmdh90cG4HYsgl8k5b
CqIehOX7qv72rFByCIQ/J3xkvgt6t8PA1k5F7CmJoh6O1ACLpsvmS45Eo5VX
OhIbyG6Qf45e7RWFyrUS6UOemCyG+FRZakNVDHkjjM+X3mY0h5E3wa/YYDPt
l5Cj8fF9ZVZyVTw5Bi6Lc/xOuZAsQZXakK9qkJE3IzOOJ7P6JJBjMaFrkr6r
8dyLQ2Zzy7G8PAU5HoOLH3Zqiz1OQGFnh/3HGc97KThJxJWOGSlZhgaUzPXM
q8hbcLhJl54/6dmXAxnn7nERGral7Yh/LaNA0cKLwa4mcrUCu60HCs0CJXUl
BKaa4TdtOupKSG79a9sXqaaeCK5MbFe0kqsTkdNYNzHYQ/uMCrXrY56tK06m
rkLFjWWTIFxLXY2ruX23L/G2UVfDYHhtF42nUNeg81DBQHmw538afEopeHTh
5HbqWnR0Tjfe9OxXa/HNPqrdJaJ7jA7GtFC2d1FPXYekovTzU3KWehLqciLt
sadTqSfBJWyf/pNN+8xWXNPW+778uoP9D74kRmA=
             "]],
            FontFamily->"Arial"]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.011000000000000001`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
                  Offset[7]], CompressedData["
1:eJw1zmtIk3EUx/HHpTls1abiLRVXurxsbXM3M21PLCwF0VZSEjodmThGpYVY
hmkmXtKwq0YvFCGsUVB2gaR8floGlSVJJinFwAwNWktLY6Il7OzFefHhe/6H
v9h81Fi0imGYxJXxWhneyth+jWSahXbuwcDy3faxWf1oxYxEyXdyr7L8xkau
f+fc/stdtLq+zJ1dA8vTE5dDvBlkO6R59Y5Fvdve6Der+1KGf5P5CN5bOuSc
n+XcFmDmSXff4zI+NPm96QKeEGOO1nh/eQDrtj+O+0zmdh90cG4HYsgl8k5b
CqIehOX7qv72rFByCIQ/J3xkvgt6t8PA1k5F7CmJoh6O1ACLpsvmS45Eo5VX
OhIbyG6Qf45e7RWFyrUS6UOemCyG+FRZakNVDHkjjM+X3mY0h5E3wa/YYDPt
l5Cj8fF9ZVZyVTw5Bi6Lc/xOuZAsQZXakK9qkJE3IzOOJ7P6JJBjMaFrkr6r
8dyLQ2Zzy7G8PAU5HoOLH3Zqiz1OQGFnh/3HGc97KThJxJWOGSlZhgaUzPXM
q8hbcLhJl54/6dmXAxnn7nERGral7Yh/LaNA0cKLwa4mcrUCu60HCs0CJXUl
BKaa4TdtOupKSG79a9sXqaaeCK5MbFe0kqsTkdNYNzHYQ/uMCrXrY56tK06m
rkLFjWWTIFxLXY2ruX23L/G2UVfDYHhtF42nUNeg81DBQHmw538afEopeHTh
5HbqWnR0Tjfe9OxXa/HNPqrdJaJ7jA7GtFC2d1FPXYekovTzU3KWehLqciLt
sadTqSfBJWyf/pNN+8xWXNPW+778uoP9D74kRmA=
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-25.002, 0}, {-3.438941709534966, 
                 35.78729337789734}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, 
               "LabelStyle" -> {FontFamily -> "Arial"}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.011000000000000001`], 
                  AbsoluteThickness[2], FontFamily -> "Arial", 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-25.002, 0}, {-3.438941709534966, 
                35.78729337789734}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"},
               "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.011000000000000001`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.011000000000000001`], 
                   AbsoluteThickness[2], FontFamily -> "Arial", 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJw1zmtIk3EUx/HHpTls1abiLRVXurxsbXM3M21PLCwF0VZSEjodmThGpYVY
hmkmXtKwq0YvFCGsUVB2gaR8floGlSVJJinFwAwNWktLY6Il7OzFefHhe/6H
v9h81Fi0imGYxJXxWhneyth+jWSahXbuwcDy3faxWf1oxYxEyXdyr7L8xkau
f+fc/stdtLq+zJ1dA8vTE5dDvBlkO6R59Y5Fvdve6Der+1KGf5P5CN5bOuSc
n+XcFmDmSXff4zI+NPm96QKeEGOO1nh/eQDrtj+O+0zmdh90cG4HYsgl8k5b
CqIehOX7qv72rFByCIQ/J3xkvgt6t8PA1k5F7CmJoh6O1ACLpsvmS45Eo5VX
OhIbyG6Qf45e7RWFyrUS6UOemCyG+FRZakNVDHkjjM+X3mY0h5E3wa/YYDPt
l5Cj8fF9ZVZyVTw5Bi6Lc/xOuZAsQZXakK9qkJE3IzOOJ7P6JJBjMaFrkr6r
8dyLQ2Zzy7G8PAU5HoOLH3Zqiz1OQGFnh/3HGc97KThJxJWOGSlZhgaUzPXM
q8hbcLhJl54/6dmXAxnn7nERGral7Yh/LaNA0cKLwa4mcrUCu60HCs0CJXUl
BKaa4TdtOupKSG79a9sXqaaeCK5MbFe0kqsTkdNYNzHYQ/uMCrXrY56tK06m
rkLFjWWTIFxLXY2ruX23L/G2UVfDYHhtF42nUNeg81DBQHmw538afEopeHTh
5HbqWnR0Tjfe9OxXa/HNPqrdJaJ7jA7GtFC2d1FPXYekovTzU3KWehLqciLt
sadTqSfBJWyf/pNN+8xWXNPW+778uoP9D74kRmA=
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-25.002, 0}, {-3.438941709534966, 
             35.78729337789734}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, {InsetBox[
      TemplateBox[{
        StyleBox["\"Exact answer\"", 
         GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
         False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                  RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                  
                  TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                   "RGBColorSwatchTemplate"], ",", 
                  RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.69, 0.9}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
        StyleBox["\"Feynman i\[CurlyEpsilon] contour\"", 
         GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
         False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]]}, PlotRangePadding -> Scaled[0.15]}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                  RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                  
                  TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                   "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], ",", 
                    
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], "}"}]}], ",", 
            
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.76, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "Arial"},
   DefaultBaseStyle->{"PlotGraphics", "Graphics"},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"\\!\\(\\*SubscriptBox[\\(X\\), \\(1, 3\\)]\\)\"", 
       GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
       False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"Log(|\\!\\(\\*SubscriptBox[\\(P\\), \\(5\\(\\\\ \
\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(A\\), \\(5\\)]\\)|)\"", 
       GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
       False], TraditionalForm]},
   FrameStyle->{{
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.24, 0.6, 0.8], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.95, 0.627, 0.1425], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.455, 0.7, 0.21], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.578, 0.51, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.4, 0.64, 1.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1., 0.75, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.8, 0.4, 0.76], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.637, 0.65, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
     "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotInteractivity:>True,
   PlotRange->{{-25.202, 0.}, {-14.182272363212926`, 36.034805081613925`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, 
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.0055000000000000005`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJw1mHdYjf0fxytpSHtPncZpnTp7RHWOrcfenqioh0REIh6jZMvKKsmKjMqO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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-25.202, 0.}, {-14.182272363212926`, 
            36.034805081613925`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.0055000000000000005`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.011000000000000001`], 
                   AbsoluteThickness[2], FontFamily -> "Arial", 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJw1zmtIk3EUx/HHpTls1abiLRVXurxsbXM3M21PLCwF0VZSEjodmThGpYVY
hmkmXtKwq0YvFCGsUVB2gaR8floGlSVJJinFwAwNWktLY6Il7OzFefHhe/6H
v9h81Fi0imGYxJXxWhneyth+jWSahXbuwcDy3faxWf1oxYxEyXdyr7L8xkau
f+fc/stdtLq+zJ1dA8vTE5dDvBlkO6R59Y5Fvdve6Der+1KGf5P5CN5bOuSc
n+XcFmDmSXff4zI+NPm96QKeEGOO1nh/eQDrtj+O+0zmdh90cG4HYsgl8k5b
CqIehOX7qv72rFByCIQ/J3xkvgt6t8PA1k5F7CmJoh6O1ACLpsvmS45Eo5VX
OhIbyG6Qf45e7RWFyrUS6UOemCyG+FRZakNVDHkjjM+X3mY0h5E3wa/YYDPt
l5Cj8fF9ZVZyVTw5Bi6Lc/xOuZAsQZXakK9qkJE3IzOOJ7P6JJBjMaFrkr6r
8dyLQ2Zzy7G8PAU5HoOLH3Zqiz1OQGFnh/3HGc97KThJxJWOGSlZhgaUzPXM
q8hbcLhJl54/6dmXAxnn7nERGral7Yh/LaNA0cKLwa4mcrUCu60HCs0CJXUl
BKaa4TdtOupKSG79a9sXqaaeCK5MbFe0kqsTkdNYNzHYQ/uMCrXrY56tK06m
rkLFjWWTIFxLXY2ruX23L/G2UVfDYHhtF42nUNeg81DBQHmw538afEopeHTh
5HbqWnR0Tjfe9OxXa/HNPqrdJaJ7jA7GtFC2d1FPXYekovTzU3KWehLqciLt
sadTqSfBJWyf/pNN+8xWXNPW+778uoP9D74kRmA=
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-25.002, 0}, {-3.438941709534966, 
             35.78729337789734}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}}, {
     Axes -> False, Frame -> True, FrameStyle -> {{
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}}, FrameLabel -> {
        Style["\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)", 
         GrayLevel[0], FontFamily -> "Times New Roman", 16], 
        Style[
        "Log(|\!\(\*SubscriptBox[\(P\), \(5\(\\ \)\)]\)\!\(\*SubscriptBox[\(A\
\), \(5\)]\)|)", 
         GrayLevel[0], FontFamily -> "Times New Roman", 16]}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, 
      PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, BaseStyle -> {FontFamily -> "Arial"}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.578, 0.51, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.4, 0.64, 1.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1., 0.75, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.8, 0.4, 0.76], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.637, 0.65, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        Automatic, "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> 
        Automatic, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotInteractivity :> <|
       "SystemLimits" -> 3000, "UserLimits" -> 10000, "UserInteractivity" -> 
        True|>, PlotRange -> {{-25.202, 0.}, {-14.182272363212926`, 
       36.034805081613925`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}, 
      PlotInteractivity :> $PlotInteractivity}], 
    Placed[
     Unevaluated[
      Unevaluated[
       PointLegend[{
         Directive[
          PointSize[0.011000000000000001`], 
          AbsoluteThickness[2], FontFamily -> "Arial", 
          RGBColor[0, 0, 1]]}, {
         Style["Feynman i\[CurlyEpsilon] contour", 
          GrayLevel[0], FontFamily -> "Times New Roman", 14]}, 
        LegendMarkers -> {{
           Graphics[{
             EdgeForm[], 
             Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
           Offset[7]}}, Joined -> {False}, LabelStyle -> {}, LegendLayout -> 
        "Column"]]], 
     Scaled[{0.76, 0.8}], Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.956925379791088*^9, 3.9569254159087963`*^9}, {
   3.956925514126047*^9, 3.9569255565260677`*^9}, {3.9569256583160057`*^9, 
   3.956925662139559*^9}, {3.9569257734854565`*^9, 3.9569257904375343`*^9}, {
   3.956925848472471*^9, 3.956925854836502*^9}, {3.956925903546446*^9, 
   3.9569259385314693`*^9}, {3.956926154620035*^9, 3.9569261836586113`*^9}, {
   3.9569262227486324`*^9, 3.956926261108467*^9}, 3.9569263960700226`*^9, 
   3.956926427925812*^9, 3.9569269903646336`*^9, 3.9569270253611565`*^9, 
   3.9569270661685944`*^9, 3.9569271132788086`*^9, {3.9569291580517197`*^9, 
   3.956929164385769*^9}, 3.9569291949023*^9, 3.9569293195012608`*^9, 
   3.9569293533931255`*^9, 3.956929392074276*^9, 3.9569294264975815`*^9, 
   3.9569297059199524`*^9, 3.9569305542443657`*^9, 3.956930893549774*^9, 
   3.956930976878847*^9, 3.9570929775345783`*^9, 3.9570930612446365`*^9, {
   3.9570930962312756`*^9, 3.957093102495674*^9}, {3.9570931953561115`*^9, 
   3.9570932422857704`*^9}, 3.957093330738859*^9, 3.9570938508108196`*^9, {
   3.9578552444538364`*^9, 3.957855269836651*^9}, {3.9578553546822357`*^9, 
   3.957855367358984*^9}, 3.9668518395592937`*^9, 3.9669317310597067`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"9d6db293-da9c-48a9-8c41-3b868508b2da"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Only ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", 
    RowBox[{"1", ",", "3"}]], TraditionalForm]],ExpressionUUID->
  "401b27f2-f376-0046-b367-ed38fbd8103d"],
 " negative and large"
}], "Subsection",
 CellChangeTimes->{{3.9569990451889687`*^9, 
  3.956999067914364*^9}},ExpressionUUID->"f8c43a7d-95fa-f648-9ea4-\
8e69e492037d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneKin", "[", "x_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "x"}], "/", "3"}], "+", 
     RowBox[{"1", "/", "100"}]}], ",", 
    RowBox[{"12", "/", "10"}], ",", 
    RowBox[{"13", "/", "10"}], ",", 
    RowBox[{"14", "/", "10"}], ",", 
    RowBox[{"15", "/", "10"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.966931429115747*^9, 3.966931444380022*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"5dd8180b-035b-4293-b0a3-7c760dfece05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exact5pt2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F5", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "x"}], "/", "40"}], "+", 
         RowBox[{"1", "/", "100"}]}], ",", 
        RowBox[{"12", "/", "10"}], ",", 
        RowBox[{"13", "/", "10"}], ",", 
        RowBox[{"14", "/", "10"}], ",", 
        RowBox[{"15", "/", "10"}]}], "]"}], "//", "N"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "800"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9569990966837444`*^9, 3.95699919622978*^9}, {
   3.956999309746153*^9, 3.956999325418064*^9}, 3.9570002522087193`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"7ead10c1-0b7f-a043-8e31-b2c4823243e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"regCont5pt2", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Get5pt", "[", 
          RowBox[{"##", ",", 
           RowBox[{"Log", "[", "3", "]"}]}], "]"}], "&"}], "@@", 
        RowBox[{"oneKin", "[", "x", "]"}]}], "//", "N"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "60"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9569993290212135`*^9, 3.956999375811756*^9}, 
   3.956999996229004*^9, {3.9570002566160507`*^9, 3.957000306700453*^9}, {
   3.966704547350733*^9, 3.966704547458214*^9}, {3.9669314499311743`*^9, 
   3.966931453338934*^9}, 
   3.9679800825384903`*^9},ExpressionUUID->"6bac0381-b241-1441-81f9-\
7ba9548a785e"],

Cell[BoxData[
 RowBox[{"pochCont5pt2", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Poch5pt", "[", 
         RowBox[{"##", ",", 
          RowBox[{"Log", "[", "3", "]"}]}], "]"}], "&"}], "@@", 
       RowBox[{"oneKin", "[", "x", "]"}]}], "//", "N"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.956999588167158*^9, 3.956999595637924*^9}, 
   3.9570000017319813`*^9, 3.9570002587559032`*^9, {3.957000289168501*^9, 
   3.957000312706356*^9}, 3.9570318788545113`*^9, 3.957033116619055*^9, 
   3.96688122691786*^9, {3.96691994733634*^9, 3.966919977558889*^9}, {
   3.966928716624333*^9, 3.966928750127503*^9}, {3.96692934170604*^9, 
   3.966929342749239*^9}, {3.966929432897808*^9, 3.966929435272291*^9}, 
   3.96692953738135*^9, 3.966930163886293*^9, {3.9677458741158314`*^9, 
   3.967745877144478*^9}, {3.967745939585785*^9, 3.9677459694332905`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"42e6c829-6255-9a4b-9d88-8484b6a70cdd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"datplot5pt2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "3"}], "+", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "x"}], "/", "3"}], "+", 
              RowBox[{"1", "/", "100"}]}], ")"}]}], "]"}], 
          RowBox[{"regCont5pt2", "[", 
           RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "60"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datplot5pt2Poch", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "3"}], "+", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "x"}], "/", "3"}], "+", 
              RowBox[{"1", "/", "100"}]}], ")"}]}], "]"}], 
          RowBox[{"pochCont5pt2", "[", 
           RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "60"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datPlot5ptExact2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "40"}], "+", 
        RowBox[{"1", "/", "100"}]}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "x"}], "/", "40"}], "+", 
              RowBox[{"1", "/", "100"}]}], ")"}]}], "]"}], 
          RowBox[{"exact5pt2", "[", 
           RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "800"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9569252079073143`*^9, 3.9569253497102413`*^9}, {
   3.956925384266327*^9, 3.956925394285616*^9}, {3.9569269152699623`*^9, 
   3.956926943335697*^9}, {3.9569270234039173`*^9, 3.9569270477987976`*^9}, {
   3.9569289967625027`*^9, 3.956929129904972*^9}, {3.9569291772112503`*^9, 
   3.9569291933764286`*^9}, {3.956929234927656*^9, 3.9569292471471157`*^9}, {
   3.9569292808496876`*^9, 3.9569293906327496`*^9}, {3.9569294469733086`*^9, 
   3.956929449283182*^9}, {3.956929745476961*^9, 3.956929748406988*^9}, {
   3.956929907083729*^9, 3.956929907271263*^9}, {3.9569299379385414`*^9, 
   3.956929938089241*^9}, 3.9569309703524494`*^9, {3.9569994074894333`*^9, 
   3.956999507997452*^9}, {3.956999607622734*^9, 3.9569996270071507`*^9}, {
   3.956999698593075*^9, 3.956999701555338*^9}, {3.9569998088822136`*^9, 
   3.956999810742071*^9}, {3.9570000378407593`*^9, 3.957000039867729*^9}, {
   3.957000317288275*^9, 3.957000327855858*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"68a176da-1c4e-aa43-9f33-8174253c0ddf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"datPlot5ptExact2", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Exact answer\>\"", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"After", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datplot5pt2", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"Scaled", "[", "0.045", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Blue"}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "text2", "[", "\"\<Feynman i\[CurlyEpsilon] contour\>\"", "]"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"After", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datplot5pt2Poch", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Darker", "[", 
       RowBox[{"Green", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Pochhammer contour\>\"", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"After", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Axes", "->", "False"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", "PlotFS"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "text", "[", "\"\<\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)\>\"", "]"}], ",", 
      RowBox[{
      "text", "[", "\"\<Log(|\!\(\*SubscriptBox[\(P\), \(5\(\\\ \
\)\)]\)\!\(\*SubscriptBox[\(A\), \(5\)]\)|)\>\"", "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9569992175081367`*^9, 3.9569992528386707`*^9}, 
   3.9569992940050564`*^9, {3.9569995200669346`*^9, 3.9569995338063297`*^9}, {
   3.956999642165661*^9, 3.956999677860201*^9}, {3.9569998705171776`*^9, 
   3.9569998721209545`*^9}, {3.9569999173191223`*^9, 3.9569999541565495`*^9}, 
   3.9570001367049847`*^9, {3.9570060511378155`*^9, 3.957006051813671*^9}, {
   3.957093440019808*^9, 3.9570935197578087`*^9}, {3.9570936043462563`*^9, 
   3.9570936282625237`*^9}, {3.9570936591405506`*^9, 3.957093678252672*^9}, {
   3.957094938711136*^9, 3.9570949426173115`*^9}, {3.957094984717905*^9, 
   3.9570950125583744`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"d11cfad8-72fe-f14b-9b38-41c358148bc0"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[{
            RGBColor[1, 0, 0], 
            PointSize[0.0055000000000000005`], 
            Thickness[0.005], 
            StyleBox[{
              LineBox[CompressedData["
1:eJw9nHVYVFsXxieYoWEaA8UuFAwUxRgsFAO7UZSLLbai2KLYjRggIqKiKLYi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               "]], 
              LineBox[CompressedData["
1:eJw9mXlcjen7x885nfZd0nOe5RwRI4SQJQrNV3ZR0QwhZEsY+xZmagZDwjAt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               "]], 
              LineBox[CompressedData["
1:eJw1WXlYjdsb/b4zdJrrpqL60TeolCmEKLNU13ATQhqQuKZCScYkdEmGlJt5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               "]], 
              LineBox[CompressedData["
1:eJw1Wndcj+sb1ne3dzKS8U6yQ2bGIeMIlRBlS8pKyJZSZBwzMzsrioSMuELI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               "]], 
              LineBox[CompressedData["
1:eJw1l3tcTekax2OvtW9dd6Wh0KRcel/TVEOFQSGkGZdS4z4lTTZOkUtkcqsI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               "]], 
              LineBox[CompressedData["
1:eJw9l3lcTmkbxyvnPFvrU6kk5s2WuO8sJaGRkexr1FTEmDbLDDMpY9JirVBJ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               "]], 
              LineBox[CompressedData["
1:eJw9mnk8lN8Xx4ue2Wwz9kglItHz3KuFVqnQiqQS4pu1tEubNlJJSqVCaBFp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               "]], 
              LineBox[CompressedData["
1:eJw9l3k4VfkbwG/bPffcxXItEamGSlqMF+0kU5OmSNo3rWYIRSuhTUnRZilK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               "]], 
              LineBox[CompressedData["
1:eJwtl3lcjfkXxzOM57lb3RaRGkONJGXiNCnRoCyTpKIUaUOSKNuPZKssSWlV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               "]]}, FontFamily -> "Arial"]}, 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.0055000000000000005`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJw9nHVYVFsXxieYoWEaA8UuFAwUxRgsFAO7UZSLLbai2KLYjRggIqKiKLYi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                 "]], 
                Line[CompressedData["
1:eJw9mXlcjen7x885nfZd0nOe5RwRI4SQJQrNV3ZR0QwhZEsY+xZmagZDwjAt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                 "]], 
                Line[CompressedData["
1:eJw1WXlYjdsb/b4zdJrrpqL60TeolCmEKLNU13ATQhqQuKZCScYkdEmGlJt5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                 "]], 
                Line[CompressedData["
1:eJw1Wndcj+sb1ne3dzKS8U6yQ2bGIeMIlRBlS8pKyJZSZBwzMzsrioSMuELI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                 "]], 
                Line[CompressedData["
1:eJw1l3tcTekax2OvtW9dd6Wh0KRcel/TVEOFQSGkGZdS4z4lTTZOkUtkcqsI
k0tEjBSdiijpuITipzBySxhiNClyGZHbMQcx513rXf7w8Vkfnr2f7/r9nuf3
bKepMUGRbU1MTJrZH+lv2x2/JdbpCNwGmVVv+bEDful6atwrU4Ij5/0vbI1r
j6JhDfG2FgS9rnd9+MHsC1w1qjK9rAjMs0ctNE1sh5a1rMCa1U9K8BnibQtb
uYBgifpAtzxXG/SWCuwI4nY9GOQxwRqhr1hBe4KjtHNq03kD4qQCe4KBuRPF
yvkG7PBiBZ0IrEPWz4n3NaBsHCtwJBi3Yt/WMq0B7MOLhjkRbOhZHLf6ihXa
ZrICZwK/sZmGho1W6HZKKiAQ38VGVgZZQeqmqDuBs4PHXHeDFaT2r7oSBB48
tr822xJS+68owZTst2MXdLfkvG4EzW071Pc5YoEaqcCdwPf2l4HO31tAan+c
J0Gas8U2z2Zz2EgFvQiyG+6dj9pkjm/kF0QQ1nODla2vOaRuTvkQTO9ok5fS
YobFEm9fgiElxtVnd5lBal/Vn+D8s03HL4Sa4aRUMJDAvnpjnwwLMzRKvH4E
j0Mi1G5VphClgsEExk4utgErTdFd4vUnuISWkDx/UwyXXxD7vIHnLvprTDFL
4g0gWLE9f373i3qubyBBx5pNwYEb9Zx3JMGc+2siD47X47LU/mgClf7mdhMX
PV5IvEFM/4STjfUtOq7vWAJN/yH9R5Xr4CPxhhKUBkQVjPxFx3nHMT1yupM/
J+k47wSC6IDkso9uOmRJvJMJ/A12rUvb6iAX/EhwsTom0fuWlvOGE1xJSgty
KdRy3giCke5LjEOTtOgh8UYSpF/zPJ85Sct5owhmzyyOJl5azJR4jQQ/aVtr
LllpkSrxziT464h9VGSzhvNGE9jEmbm9Oa/hfp5N8HJ4TbdFeRq8ltqPJZja
0zjmTZKG884jSHG6URg5TcN5FxC8jSmuOjpEg/ES70KC2B93eP7eVcN54wk+
tWx9XK7RcD8nEBQ45Tyd85capyXepQTD3pT3e3lZzXmXM79Pf1zbr0QNQWo/
kaBzsk3YoK1qrm8ywdpg9+j//qzmvKsIZl4foGKWwAyJdzXBBWGgY/gINdd3
LcG6R+4VHTzVKJR41xHULLZtXmKvxhWJdwN7349bxiSr1NzPaQT7Q6r2OD0T
Oe9mgq0V2S+Cb4l8frcQpH69wLVjhcj1zSBYsCMgOL5QhNR+w3Y2PzqH6Oht
IufNZPvjQkfhRbLI/ZxFcLnX8qy3sSLuSQW7CA4MG+67IkxEG4k3h+mlin2Y
NlKE3H4uQX3Up409+osYKvHmE5D5zwYN7iliusS7l6Dp6zXr7jqIWC0V7CM4
uMNR/9xU5PoWMT1OFB6OaxW4vsUE4b/02rjomcB5S5i+lod2vP5T4LyHCGYN
6VnbdFWAt1RwhCAq986UwEoBP0gFpQTe+1sDHY8IXN/jbL7GpWWF7xWwU+It
J/Dc9+t460wBFfILIpiR0z7eY6PA9T1NsNBP1+ZUssD9XElwS+PidTRe4Pvq
LNtXixzD7WYLGCG1/xvBu80flt+NFLi+VUzfiaUZukkC31cXmf6XQ3IzgwTO
e4Wg9sn1/IwAge+rqwRlvw+69bevwOf3GsGJwyUzSn0U3htsX6x2nnrHXeD6
3mR+HZNePtlV4H6uZfNroU0Y1EXg+t4hyD25ODvFQcCvEm8dgZnXEhe3dgLf
z/VM/2GZooelwPVtINjyqnbwRp0AE4n3PkGFt0f9SEGAs8TbRHDbLu+W8R8V
1/cRwZ313l81vlchSmr/CcG8Y0g+8laFNRLvU4LRBR1XNb1Scd7nTK+pgR4x
LSpUS7wvCKobvksKblZx3lfMnz2clqU9UaGdVPCGYJLXeZeej1Rc37cEm1UL
Djg2qbi+/yNwSZkyedZ9Fdf3Pcu3M8vdrBtV3M8fCcYcre9iaFBxP/9D0BK+
sK/xnorztqF4WBk43549y3mkooi57rzThT3LvCLFuZUXlq5izwESr4biad1A
+8Hs82S5dBR3ahP/9QP7Prl9U4otcVsWnWH97Jfzl6Lz8bgBa1i/PH8pBjg/
MuxlPLKfrSlO9P53gNNfCq8tRebLoqZXzQqvHcXdUM3DTi9UfH7bU8RHFo7Y
/VrhtadY1GmXzbK/VTyPOlEs9bnWtfSDSslfil6z3X8KNFH87ESRc+bEjT6i
oOSv9P3z5iTqFX27UiRXjv+2h5UAfzl/KUyiZ/XuYaf42ZXiQIeQu0kdBa4v
pfhUUFY80Fng+8qN/f8uOSXjiMD3lTtF1hJtY7WHMr+eFM/RPCC3j+LnXhQP
Ho+qqvVT/OxF8Syo6MCsEQK/N3wofp6Y9GVEsDK/fSl2tr3mUMbmSda3P8W3
w7fuivtJUPKXIrznjYPpsxU/+1GYHUj5zm6xwPfVYPbvz9tEt7J5lveVP8V6
bap1IJt3nr8UiR9d+7bNVHgDKAZfrn3gxPYFz1+KC3HbrAsOCyiW85fC+ePM
yu0Vyr4aTZF9p1vL39UCz6MgirTU7NSzdQrvWAqd3e2dqmZlX4VStM692qXk
vaDkL0VE/soONTplP0+gGFr8YUVYBxHb5fxl/jD9Pj3SVUS5nL8URq+MlU19
RCV/KQrc60LvjRAhx2kExcj3DurQSSJc5PylCNo0dvPQaGU/R1FUfFjZpmSZ
yHmNFLHXGpyzNonczzMp3h3eVGObr+znaIq4vB16mxMirsn5y+Yhp/XKtmoR
b+T8pehd9J/Oex+I3M/zKKafPf3O972IPnL+Mr6bm4wzrNSYIOcvRd3lLXFu
3dX4WX5BTP99F5xTB6j5vZFAsWb219ErQ9X83lhKsdvhbKh9jJrfk8sphhSu
rRueooZazl+Kaqss+867P+cve38eDt3yyj7nL8VNCxOThluf85cibO/3e668
VmOdbAiKL9oIjjFWyr2xjuJwO+dpFV9p+H7eQJGhX/bl7UCNkr8UlqoXrZUz
lHtjM4X4T+y7FWs0kON0C+P/pLWz26dR8pd9X5uSoIRLGiyS85fijCb6QOlz
Ddc3kyLyYZZpvUGr5C+Fe2zBUI2Xcl/torhfkBrmMVHL5zeHYsmGgPGTl2t5
HuVSuDn/6b52j3Jf5bP9MTXw0fGryn21l6Lc+1CK4b2W+3kfRciafk6HXHRK
/lKsntBQvHu0Tslftq/25HrXJei4n0so9s9NORyxX7knD1FsL1tNvO7q0EvO
X4p2M7xrFprr+fyWUhgiHB+M8tUr+UvRnO8XcWKenu+rcvbsvXPkiQI91/cU
m0eb3nmjGvVc39NsfvqqZyx0MOX3VSXTp7Gh27NQ5X4+y/wzIMMYma7cz79R
NIx29Wy4qdzPVRRj2qcvC3Mw4/pepCja/MfY+1PNlPylGH6utchYaKbkL8Xc
gU7J4e/MlPxl+zBtzmUff3MlfylqTz1b1bLBnPPepDhyLv1Q8l1znke1FAn5
xuAP3S2U/KUInWqcNnquBeetY/v5WP+hOy9ZcH3rKb6JWf/DJz9Lrm8Dxfik
KRmzr1vy+b1PcWVxSFK8rxW/n5soAiP73vDPteK8j5g/P9b1s29v4H5+QvE2
n+5NZL/H5Pl9SpF0zkJvsd2g5C8FHb9qyrFkA9f3BXufYel5yT4GvOQ/qBD8
h09jbIkV531DUbb5fpe2jyz5fn5L8Z37tMFRxyyV/KUoPTjTxGKUQclfth+3
7fxqwwhbJX8pTlaNcO1b3R7DfKuGe7Hnz79X/w/DWu+e
                 "]], 
                Line[CompressedData["
1:eJw9l3lcTmkbxyvnPFvrU6kk5s2WuO8sJaGRkexr1FTEmDbLDDMpY9JirVBJ
kSxZJssQlXVs6RcyaKhomBivFluRJYZiGu99zn3m/cPH5/njerq+53td1+88
jl8v9A0zMjAweMb+Sf/XZXcr6GFJ4DLcpDxrVge8XNe9OIB9bv068c2GSjtY
54+qjbEmCNec9oqfYA23irntcmwI6u7UXtvlq4d/MyuwI+ifbtjrTYk5lkgF
9gT2R3t76l+bI8edFXQicCxYkDTslAXOB7CCzwjMngY0W3npURfDChwJbFZX
/dcoVQ9RKuhKELu6drzpT3r0KJYKCPY0JHi6xusxmnWT70QQcqTgcJSjHvPb
sQJnggF5TxJHF1hAar+5N4Hh3h353cdZQG7fhaDK88AYu0ZzSO279yWI6mt1
632gOaT2A/oT6LotbW14ZAZLqcCNINO29tyLVDO4ywUEvba0uD/3NsOXUoEH
wYGB0cuvtJpiqcQ7mD2fZv/tKwtMsU0q+JzA+FpOUqcwU0Bq34vA7vwY7yx7
U877BcGpG0HlTeUmkNqf68368xsTeTLRBN0kXh+Cj4dSI1cMM+G8owjqbzlV
TGkzhtRNxRgCpzLbdd2KjDnvOIIfM4JzPyQYI0/inUhwx7nVrsrHGDekgskE
d09cDW01NcYrqcCX4Mvp+Z+O3tGhvcQ7jfmz399gkKvDAInXn+BS87Eu9Qt1
nDeA4ObDqoOBQ3WIlXiDmM9X2hWhZjruN5jNQ2+j6AcPtJB1zSLYlf/N5H1H
tZDbn00wdMkY69OJWghSQQjBH8nZsJ2h5bxhBEk1gX4X+msxUiqIYP0kpN48
pdNijvyACHwmbupzu16DtRLvfILOA2+F/FWkwWGJdwHB2UGjFtps0XC/3xGM
9n89ZVC0hvuNZDwplcYzfTV8nqMIOtx/sn1VXw0GSgWLCZaNG9Uzy1yDQKlg
CcH+P40ql75Uc78xBH7p9psHVKixQ+KNI1gTnhZz8Yia+00giJk1c2n3jWru
dzlBu6Vrt0z/Qc15VxIYff+R+k1XQ2p/3WqC5NYtGwyHqbnfJIJF1uGXvuqu
5vO8hs1DyazLkcZqpMgFbF4MkzYPbFZx3jQCy6p7AwuqVdxvOkHkrp3p10tU
eC3xZhBMvGG1LvGgClZS+xsJbgR7ON3NVPF5ziJ4OtE07EqcCkESbzbB1t0Z
I6bMUUFqv3YrQZPfldKoqSrOm0Pwn8CIGmcvFfe7kyAnu2dKRG8V591NMMHa
5Cq1U3HeXALP3/SbY0UV39+9rD8Mejf1jQip/fz97O+/Wvn4WK3I/R5gfy/0
WsamCpHz5hFc6Pqke3OxyHnzCVbRuzuvFoict5Cg34pcA4ddIvd7lD0fR+/R
Deki93ucoIvJ6cX9Voh8nk8SzBnz0P/lIlHWVXyKfa7NPdYpXOR+zxD0qXqf
ci5AxHaJt4gAjjV1ZeNEfq+KCcyvzTgxzktEjcRbQtDz+reCp6sII4n3IsHC
jYOqs51EdJV4SwnGrXnsOdNB5H5/JcjLi+qTold4rxKc+Fhf2EWt8JYxXz+6
lTi2CZz3BuPtFv7VmjcCKuWFJyDhrpn+jQLeSLw32b3e7z8zsVbgvFVsHp+U
l9hVC/CQeG8TDHbaWWRaKXC/f7DvD780JeyqwPf3LsGZPV7xn10QuN/7BN86
FbYffFbg8/yAYLzricajxwXut5Zg+pWJbWvyBe63nu3349gJxT8L3O8jAqs0
r3u+uQLnfcK+/3zWvhE7BH6vGgi6dbTql7lF4PfqGbtnPj5/e24S+H1+QfB2
KNUM3yDw/X1FMEtVNu2nVAFv5QK279s71wWvFfi9ekvgZtCzMCpJ4Pv7jmDy
+8B7j1YJ3G8L2++RTssKVwjc7weCjOfrd1QtE7jfNoLzjZnuvgkC9/uJzf8w
19HO8QL3a0jR48W3twLjBO63HUXVF51W1ccKfH9FCtu19qrLsQqvmqLpclig
YZzCq6Xwb/knbhP7LPs1pvDr/HjRiniF14ziqUfHIVcSFF4Lisqg47qI5QLf
X0v2OevXDrNWKn6tKZ4/nzancLXA59mGwiF4xrugZIXXjiL8yf2LM9cJfH/t
Ka6sq644mybwPOpEsaEwoC4yQ0CRnL8UVudCi1ZlKX4dWX/5bbNfb1X8dqUY
ldS14tROxW93iuaRt9X39ii8ThSBTe21AQcFfCPnL8UP1cV9+xUqfntTjJh3
5F7ESYXXhfHsbNT+fU7ATTl/Kcxj5p9tuqj47U9h1Or6yrNM8etGsc9hxM8N
N5V5dqe4njuv8a+7Cq8HxbAJi4tC6hW/gylMOkQ4uj5X/H7Ono/6c5vQvxS/
XhSxti3b3v2j+P2Cwnls9tFGjbK/3hQxmtFO3lYi9+tDceZsv1+NOosYKwcY
xcsQvwxnZxHz5PylUBkeS/7FTUSqnL8UlpljDx4aJqJAzl/Wj73De80Eke/v
ZIqtQ++TikBRyV+KuQe8taoI5V5No0gLmpRyMEq5V/4Uj6cYnCxi90t+vwqg
WLneP9Frg8jfr4IoQq182/qw+7dVzl+KjhPLVRvZfTwn5y8FLTyY9l2xcq9m
U+we9HBjabkIQzl/mb/GpR0ya0Qlfym+ufC9Q/Vr5T5HUDwrKc3Z3E7F53ku
Rf/MI/rf26uU/KX4vWbB8809lTxawJ7PwTZaM0TJo+8oJr8Ovn14korzRlJY
HF//yCBUBb2cvxQubzKmVy9Rob+cvxQrPvM965Wmgp+cvxTvD/yS5LlHpeQv
e34ZF1F+RsX9xrH9rI4Ob61Ucb8JFKVxN5acblDhgZy/FNHLrr83N/o3fxlP
XdswTcd/85ciYV/jkcNu/+YvRUhZ5liDSWo+z2soMqe06gzmqbFeLqCo9+j4
5tBqNfebRrFweauR+ic13990inX9hp/uVKzmeZRBMX1S7kaD+2o+zxsp/rnr
sKngo5rPcxZFWFX+mV4dNXyes9l8DgkUI4dolPxl98PCIXr1DA33m0OxONFx
b0y8RslfitTKzL4RuzVK/lIEv460HVeqUfKX4sOj84E9GjXoKecvm5eCH963
mGs5736KVRNyXl1w1/J5PsDuQcg0hz0ztUr+Mr6MkinnkrRK/rJ7cu9hujF7
n5N5Cyk0XuerN9zXKvnL5v/cBDJJp1Pyl8Jgamayt4cOrnL+sn1oHpSzPULH
369OURQkPbdLztYp+cvuk1XeR7FMx/OoiN2LTdE+Np90Sv5STDQb/+6UmzHn
LaEYGedi9mK+Mee9SNFh4Jlki73G/F6VsvuRnjJ7aY0xxsj5S/Hbmr3ZLp1N
OO9Vdi+7iC69Zpoo+UuBoDzHBbtM+L26wXz2z1704aEJyuUFoOi+3sLEjJjy
eb7J5s0v8NaTaFPut4qiJTHyatIFU/5+dZsi33HGiya9Gff7B8W2HjbD7UPN
uN+7FLM37bpkctqMvz/fp8jI/3Lqditz7vcBRd+jm8t2LjZX8pfCc9dX1LbO
nP8+qqeI9wz0NOxtoeQvRUXO5dt951oo+UsxNaolbGueBX/faKC45T5yz7YX
Fpz3Gfu+GerxGS56JX/ZPXo4JDh+vl7JXwqP8vo7s/bqud9mlj8On866/6nn
ft9S+FxP1bazsOS/B99R7EhNTtoWYsn9tlDMMHn69+1WS/6+8YHiyOhDc0/c
tOK8bex5Dv/9uvsLa1yQ85ei8cPXztPH23BeQxeULvSL7dJki349bQYEtHP5
/+/T/wG8ifrH
                 "]], 
                Line[CompressedData["
1:eJw9mnk8lN8Xx4ue2Wwz9kglItHz3KuFVqnQiqQS4pu1tEubNlJJSqVCaBFp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                 "]], 
                Line[CompressedData["
1:eJw9l3k4VfkbwG/bPffcxXItEamGSlqMF+0kU5OmSNo3rWYIRSuhTUnRZilK
Kam0DRWSmnrTCI0IJVOqocUyaFLZ2n7f4z3P7w+P5zzPfe99P9/Pu3xPv2Wr
3Ty6SiSSBvYn/H/akWqzXgk4zFFZfGixIdrLn5zyUwF+rCi1XmtmgNOMatO3
aQBeOtZam39ZHxcPac+N0gTc7pxUHRegh/52LEAL0KumtO+rAF3c5sICtAGz
fXefOntFB6OEADWg+cvclW/762CSHwvQAbwyJnxDYqkaM4QAXUDnsGbLgUfV
mCsE6AGa5QyQlC5VI8vGTt4TsKLJrCZxgBpZNi5GBoBhysbXB+q0sUMIMAQE
oy3tyee1UUjfrhfgt17PzCq9tNGoMwAwN3ZlsqGFNgrpLzYG/KR3OMOhSYt4
ewNOPLpk7vRMLXQVAkwAK/vnRU7ZrkW8fQDLMu67WbppoZD+qb6Ayine57/0
1yLefoA1q8I2VrdpYrQQ8APgwfi/F8WmaGKyEGAKeEr/IadeoEm8ZoDv3nit
n6uliXkCb3/AddzZM575GsQ7EHBB0K6jjqEaxGvO4gstIdFBA4X0hwwCrA/7
02mERIN4Ldjvn5v4Up6jIt7BgLdtr34yDFMR7xDAaAtV5IqpKhTS9xsK6BA+
I6leV4XOQsAwwJIV9eNmvVQSryXgiHJbH+cLSvL7I6B/pe3AsgAlbhd4rQBv
bKz3eztJSbwAqE6ZMXmXgZJ4rQHH+fqnZdQriNcG0MI38uiEWwq8J/DaAmY5
N36XRiuIdwRgpkbM8y+eCuIdyfynbbUZ4KAgv6MAXeBq91ADBfGOBvwaM9hF
p1lOvGMA5yW+eH6tUE68YwF9DO5snZ4iJ792gK6SsuH/7JCjkP42e0DdObqS
FcvkuEQIGAcYa7yzstJBTn4dANtc+xf+0leOoULAeEDvkEeRcRI5xgi8joBz
B6+pTKvi8bQQ8BM77/nfsqPv8sQ7ATBNEWg+/gyP+QLvRPZ9dtVm13fzWCHw
TgJ89n5U2mdfnnidAKfK/MPb3XjyO5k9LwvwPjWSJ95fWL18nzav3YQn3inM
X1Xr9M89eOKdCjhA6jfrXKOM/DoDXl+VtbxbuYz8ugAeKYx1+nZLRrzTWH2V
FBbvS5GRX1fAfiGL2tOjZFTP0wGbiifl+oXIiNcN8HhBhHWOp4z8zgB0Xzlo
wrmZMuKdyfzVdBzsPV5GfmcBjt749Jr+MBn5nQP4wSA/I8ZIhjUC71zAxsK7
EYd5GfHOYz6iH4zq08YhLwTMBwzyfnN7cA2HhkL6CwAbDhljZjmHg4WAhYBj
Z++ovH6PI7+LWH2cM9azvcaRX3fA+QfeeJmncFTPiwEnKF4+jY7niHcJ4GdD
3nNjBEf1vBSwW/V/w4tCOJpXywDPh5v6Rvtx5Hc54CvVSXnecg4zBd4VgHf9
vTS95nDk14N9f3pwUOAUjvz+xurv8VOXtnEc1gm8nux5oORplQ2HbQKvF+Dm
L56+YMGR35WAh2bq8fV9OPLrDfiXZY9LMn2O/PoA6uwbOW+fUuT1Bfx1daoq
qBtH83kVYEvxAr6wQ0q8qwH/u2AZsblZims6CwJwUrfB0VH1UuL1Z/Or3Lmf
7JWU/K4B/NEszvblMyn5XQuY08g/7PlYSrzrWL9lX/iYWiSl+bwe8AfdsLOn
86XkdyPbH+1xtW05UqrnANbvK19fO/eHlHgDWf6/eeplZUmJdxPgm3dmXczS
peQ3CHDLntXmDalS4g1m9Xvz2EjNi1LiDQGMCku12psiJb+bAbVqk3V+PS2l
et7Cfq8q5EV8kpT6dyubj/6jo8xPiLzb2PlnvF2rfVxKfrcDPry3L39Ggsgb
CtjrDBx4d0SKQvq1OwCdZpTefx0v8u5k/VLkG2DNnssF3l2Abj17xD+Lk+Jb
ISCc/f621u+V7LlVCNgN+I978tYR8SLvHsANaQqjf9lzp98IwLr1Q4tbj4i8
kaxfUvljixJE3r1s3iw8scOY5dvpdx/g212r3ticEHn3AxqOfW9yNkn0ewCQ
DzS3WsvOo3NeHWTzx17XOD5F9BsFqLE3/aXBRZE3mu3jFXxwMzvvzv6NYf18
2atqQLrIG8v6cdkQybUskfcw4IwN0yuSmM/O/o1j39dU4VWfI/qNB5xSkJO+
l9WDTOA9AqiQaV6PLBJ5jwJWNfbuXvdISv2bwD5/a5ppMqu3zvI8xvo1MFn/
VrWU5tVx1p8mxi+Gs3p1F9JPBLRPzQzUaBb9ngA0tlhXN6FD9HsSULony6ey
q9i/SYB+BTWOTxQc8Z5i95PaLj62ehz5TWb3ibfS2hYTjubVacD7f7ZkGg3i
8LHAe5bNl+0lFaesOfKbAph60WZxlD1H8+oc4NmSPxbUTxbn1Xl2Xu99ii7M
4tBY4L3A8pc7XitfKvbvRcbXx07fe5XYv5dYvwxz/9czSOzf3wFvprVNfhTO
kd9UwKF9l0y8fIgjv2mAMcExz78nc+T3Mtv3ubFqvMqR3yuAJl+Wv36fI/Je
Zfuhz3e32FKO/KYDTu+Zl5VazZHfDMCFhUZ+P3/gqH+vAS6z/xowr7uM5lUW
25e+3mW1euJ8vg5oOu/XLR8HyqieswGbuzQFB4+Wkd8bgJd/dC/b5SzDoULA
TcCZv6v39F4qI94/2DzapDhpt15GvLcAww85GdTuFvfRbbYfJfffGSfKyC+y
+Oz9AyvTZeT3DuDRpYVKy79kdN/IAUyKvdJgUi3uo7uAobMd8y60y2he/cnm
WXJQwmNtnvzmAiZsdvdJsOCJN4/d597UD5dMEPdvPrsfOvsGqtx5um8UAI63
gMsPA8T9e5/Nz6BRLybHiPv3L8B7DqGSwDSezT0WUMjOY5OmgfsDnngfAO4c
9MKsvZ6neVUEuLG/k+sCXk7zuZjdpyeduRtrLqd99BCw54G2zSlOctq/JYzv
m/32aC858Zay+2F04IPZEXIU0n9SBrjCJWVJ8yU51fMjwOqsrp6bS+TE+xhw
7ULU1GmRE+8TVu8jq+akGSmofytY/7p4OMx2VJDfv9n+Spha0H2leL96yurB
9HDzjSgF8T5j53u2tTrxpoL8VrJ+a+x751GNgnifAz7+oN47X1dJvC8Ay288
+NnKUbxPvmT9NHF601x/Jfn9B7B0/7HQkpNK3CoEVAEWjDPOKC5T4kEhoBpw
TPtwq3BORX5fsXq52djaMVZFvK/ZeYc78ObrVFTPbwDb3S09NC+paF7VAAbb
Zysu16iIt5bN47/v6AWaadC8qmP3/1cDEsqWi/fnesC4hXXH8bQG8f7L3n9+
4k0c6jWofxsAI+LDDN2sNIm3EfD3RUsPtmzSpHpuYvUwdPLd4DxN4n0HeKxs
Q0u8Qov69z/AkR4DOQ1bLarn92x/TMmM7rVEi/w2s/0TZppwO1KLeD+w+tBb
3fdrthb170dAjytbbx9q0CLeTyxfXQcDV1Nt8tvK8hl7yWLQYm2q5zZAfYv8
ln4nxPejdsBVzw8Ej34rvh91sP0/m7u5xkpNvJ/Zfawhe9WtEDXxfmH7t2O0
i3aemni/svvAll3zvVU65Pcbq4+gE9GFrjo0n7+z/m7c2W5zUIf8Sqwx8smI
yOQiHfLbxRp59bE4p+G6NJ+7WmNCQIK3yydd4u1mjc8Vw3tkKvTJb3drPFTg
5bElsCfx9rDGp1dGRJ63N8QxOlwRL7X+//vq/wBiPTIS
                 "]], 
                Line[CompressedData["
1:eJwtl3lcjfkXxzOM57lb3RaRGkONJGXiNCnRoCyTpKIUaUOSKNuPZKssSWlV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                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-19.989999999999995`, 0.}, {-6.34334872734375,
                 0.49661518259247317`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, 
               "LabelStyle" -> {FontFamily -> "Arial"}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.0055000000000000005`], 
                  AbsoluteThickness[2], FontFamily -> "Arial", 
                  RGBColor[1, 0, 0], 
                  Thickness[0.005]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-19.989999999999995`, 0.}, {-6.34334872734375, 
               0.49661518259247317`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"},
               "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.0055000000000000005`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.0055000000000000005`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJw9nHVYVFsXxieYoWEaA8UuFAwUxRgsFAO7UZSLLbai2KLYjRggIqKiKLYi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             "]], 
            Line[CompressedData["
1:eJw9mXlcjen7x885nfZd0nOe5RwRI4SQJQrNV3ZR0QwhZEsY+xZmagZDwjAt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             "]], 
            Line[CompressedData["
1:eJw1WXlYjdsb/b4zdJrrpqL60TeolCmEKLNU13ATQhqQuKZCScYkdEmGlJt5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             "]], 
            Line[CompressedData["
1:eJw1Wndcj+sb1ne3dzKS8U6yQ2bGIeMIlRBlS8pKyJZSZBwzMzsrioSMuELI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             "]], 
            Line[CompressedData["
1:eJw1l3tcTekax2OvtW9dd6Wh0KRcel/TVEOFQSGkGZdS4z4lTTZOkUtkcqsI
k0tEjBSdiijpuITipzBySxhiNClyGZHbMQcx513rXf7w8Vkfnr2f7/r9nuf3
bKepMUGRbU1MTJrZH+lv2x2/JdbpCNwGmVVv+bEDful6atwrU4Ij5/0vbI1r
j6JhDfG2FgS9rnd9+MHsC1w1qjK9rAjMs0ctNE1sh5a1rMCa1U9K8BnibQtb
uYBgifpAtzxXG/SWCuwI4nY9GOQxwRqhr1hBe4KjtHNq03kD4qQCe4KBuRPF
yvkG7PBiBZ0IrEPWz4n3NaBsHCtwJBi3Yt/WMq0B7MOLhjkRbOhZHLf6ihXa
ZrICZwK/sZmGho1W6HZKKiAQ38VGVgZZQeqmqDuBs4PHXHeDFaT2r7oSBB48
tr822xJS+68owZTst2MXdLfkvG4EzW071Pc5YoEaqcCdwPf2l4HO31tAan+c
J0Gas8U2z2Zz2EgFvQiyG+6dj9pkjm/kF0QQ1nODla2vOaRuTvkQTO9ok5fS
YobFEm9fgiElxtVnd5lBal/Vn+D8s03HL4Sa4aRUMJDAvnpjnwwLMzRKvH4E
j0Mi1G5VphClgsEExk4utgErTdFd4vUnuISWkDx/UwyXXxD7vIHnLvprTDFL
4g0gWLE9f373i3qubyBBx5pNwYEb9Zx3JMGc+2siD47X47LU/mgClf7mdhMX
PV5IvEFM/4STjfUtOq7vWAJN/yH9R5Xr4CPxhhKUBkQVjPxFx3nHMT1yupM/
J+k47wSC6IDkso9uOmRJvJMJ/A12rUvb6iAX/EhwsTom0fuWlvOGE1xJSgty
KdRy3giCke5LjEOTtOgh8UYSpF/zPJ85Sct5owhmzyyOJl5azJR4jQQ/aVtr
LllpkSrxziT464h9VGSzhvNGE9jEmbm9Oa/hfp5N8HJ4TbdFeRq8ltqPJZja
0zjmTZKG884jSHG6URg5TcN5FxC8jSmuOjpEg/ES70KC2B93eP7eVcN54wk+
tWx9XK7RcD8nEBQ45Tyd85capyXepQTD3pT3e3lZzXmXM79Pf1zbr0QNQWo/
kaBzsk3YoK1qrm8ywdpg9+j//qzmvKsIZl4foGKWwAyJdzXBBWGgY/gINdd3
LcG6R+4VHTzVKJR41xHULLZtXmKvxhWJdwN7349bxiSr1NzPaQT7Q6r2OD0T
Oe9mgq0V2S+Cb4l8frcQpH69wLVjhcj1zSBYsCMgOL5QhNR+w3Y2PzqH6Oht
IufNZPvjQkfhRbLI/ZxFcLnX8qy3sSLuSQW7CA4MG+67IkxEG4k3h+mlin2Y
NlKE3H4uQX3Up409+osYKvHmE5D5zwYN7iliusS7l6Dp6zXr7jqIWC0V7CM4
uMNR/9xU5PoWMT1OFB6OaxW4vsUE4b/02rjomcB5S5i+lod2vP5T4LyHCGYN
6VnbdFWAt1RwhCAq986UwEoBP0gFpQTe+1sDHY8IXN/jbL7GpWWF7xWwU+It
J/Dc9+t460wBFfILIpiR0z7eY6PA9T1NsNBP1+ZUssD9XElwS+PidTRe4Pvq
LNtXixzD7WYLGCG1/xvBu80flt+NFLi+VUzfiaUZukkC31cXmf6XQ3IzgwTO
e4Wg9sn1/IwAge+rqwRlvw+69bevwOf3GsGJwyUzSn0U3htsX6x2nnrHXeD6
3mR+HZNePtlV4H6uZfNroU0Y1EXg+t4hyD25ODvFQcCvEm8dgZnXEhe3dgLf
z/VM/2GZooelwPVtINjyqnbwRp0AE4n3PkGFt0f9SEGAs8TbRHDbLu+W8R8V
1/cRwZ313l81vlchSmr/CcG8Y0g+8laFNRLvU4LRBR1XNb1Scd7nTK+pgR4x
LSpUS7wvCKobvksKblZx3lfMnz2clqU9UaGdVPCGYJLXeZeej1Rc37cEm1UL
Djg2qbi+/yNwSZkyedZ9Fdf3Pcu3M8vdrBtV3M8fCcYcre9iaFBxP/9D0BK+
sK/xnorztqF4WBk43549y3mkooi57rzThT3LvCLFuZUXlq5izwESr4biad1A
+8Hs82S5dBR3ahP/9QP7Prl9U4otcVsWnWH97Jfzl6Lz8bgBa1i/PH8pBjg/
MuxlPLKfrSlO9P53gNNfCq8tRebLoqZXzQqvHcXdUM3DTi9UfH7bU8RHFo7Y
/VrhtadY1GmXzbK/VTyPOlEs9bnWtfSDSslfil6z3X8KNFH87ESRc+bEjT6i
oOSv9P3z5iTqFX27UiRXjv+2h5UAfzl/KUyiZ/XuYaf42ZXiQIeQu0kdBa4v
pfhUUFY80Fng+8qN/f8uOSXjiMD3lTtF1hJtY7WHMr+eFM/RPCC3j+LnXhQP
Ho+qqvVT/OxF8Syo6MCsEQK/N3wofp6Y9GVEsDK/fSl2tr3mUMbmSda3P8W3
w7fuivtJUPKXIrznjYPpsxU/+1GYHUj5zm6xwPfVYPbvz9tEt7J5lveVP8V6
bap1IJt3nr8UiR9d+7bNVHgDKAZfrn3gxPYFz1+KC3HbrAsOCyiW85fC+ePM
yu0Vyr4aTZF9p1vL39UCz6MgirTU7NSzdQrvWAqd3e2dqmZlX4VStM692qXk
vaDkL0VE/soONTplP0+gGFr8YUVYBxHb5fxl/jD9Pj3SVUS5nL8URq+MlU19
RCV/KQrc60LvjRAhx2kExcj3DurQSSJc5PylCNo0dvPQaGU/R1FUfFjZpmSZ
yHmNFLHXGpyzNonczzMp3h3eVGObr+znaIq4vB16mxMirsn5y+Yhp/XKtmoR
b+T8pehd9J/Oex+I3M/zKKafPf3O972IPnL+Mr6bm4wzrNSYIOcvRd3lLXFu
3dX4WX5BTP99F5xTB6j5vZFAsWb219ErQ9X83lhKsdvhbKh9jJrfk8sphhSu
rRueooZazl+Kaqss+867P+cve38eDt3yyj7nL8VNCxOThluf85cibO/3e668
VmOdbAiKL9oIjjFWyr2xjuJwO+dpFV9p+H7eQJGhX/bl7UCNkr8UlqoXrZUz
lHtjM4X4T+y7FWs0kON0C+P/pLWz26dR8pd9X5uSoIRLGiyS85fijCb6QOlz
Ddc3kyLyYZZpvUGr5C+Fe2zBUI2Xcl/torhfkBrmMVHL5zeHYsmGgPGTl2t5
HuVSuDn/6b52j3Jf5bP9MTXw0fGryn21l6Lc+1CK4b2W+3kfRciafk6HXHRK
/lKsntBQvHu0Tslftq/25HrXJei4n0so9s9NORyxX7knD1FsL1tNvO7q0EvO
X4p2M7xrFprr+fyWUhgiHB+M8tUr+UvRnO8XcWKenu+rcvbsvXPkiQI91/cU
m0eb3nmjGvVc39NsfvqqZyx0MOX3VSXTp7Gh27NQ5X4+y/wzIMMYma7cz79R
NIx29Wy4qdzPVRRj2qcvC3Mw4/pepCja/MfY+1PNlPylGH6utchYaKbkL8Xc
gU7J4e/MlPxl+zBtzmUff3MlfylqTz1b1bLBnPPepDhyLv1Q8l1znke1FAn5
xuAP3S2U/KUInWqcNnquBeetY/v5WP+hOy9ZcH3rKb6JWf/DJz9Lrm8Dxfik
KRmzr1vy+b1PcWVxSFK8rxW/n5soAiP73vDPteK8j5g/P9b1s29v4H5+QvE2
n+5NZL/H5Pl9SpF0zkJvsd2g5C8FHb9qyrFkA9f3BXufYel5yT4GvOQ/qBD8
h09jbIkV531DUbb5fpe2jyz5fn5L8Z37tMFRxyyV/KUoPTjTxGKUQclfth+3
7fxqwwhbJX8pTlaNcO1b3R7DfKuGe7Hnz79X/w/DWu+e
             "]], 
            Line[CompressedData["
1:eJw9l3lcTmkbxyvnPFvrU6kk5s2WuO8sJaGRkexr1FTEmDbLDDMpY9JirVBJ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             "]], 
            Line[CompressedData["
1:eJw9mnk8lN8Xx4ue2Wwz9kglItHz3KuFVqnQiqQS4pu1tEubNlJJSqVCaBFp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             "]], 
            Line[CompressedData["
1:eJw9l3k4VfkbwG/bPffcxXItEamGSlqMF+0kU5OmSNo3rWYIRSuhTUnRZilK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             "]], 
            Line[CompressedData["
1:eJwtl3lcjfkXxzOM57lb3RaRGkONJGXiNCnRoCyTpKIUaUOSKNuPZKssSWlV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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-19.989999999999995`, 0.}, {-6.34334872734375, 
            0.49661518259247317`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.0055000000000000005`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[{
           RGBColor[0, 0, 1], 
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           StyleBox[
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{
                  EdgeForm[None], 
                  DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Scaled[0.045]], CompressedData["
1:eJw10n0s1HEcB/Cfu+NiDHfuzHPy/Hicpzy0OxTayWNJItEoT2OrFopkaIsQ
o1hEHquNLNIT389ID7Rlndg8VGduQ8LOnGf6bfe9P97/vfbZ5/v5vo3j08MS
qARBeJFRIEMh0zWnLcjtGkOaYuXLNN93PGqd62gSVYzcjb+tJyVtow5/UbZW
xwqiRP2rDVyaQ7ZbQxWxtusoOjjZJ6RzCuUH6c1339lGKyVXPQeeraOJpoxj
KhMHSGRW4n9jVIqqd+O/cqopoFsZ8EUndxF5t6ldm+QrQhF4L8PJDbQU+saw
8C8djlc3DpafIkDmVaDNJCJAYi/BXg1mbrl4oHtb2KsDESnde3ufBuTy5As0
gR4oDB46KkUNQiWPtAYGCHwu7FI/7iCpZXTZwDoTqlrbQ17mHMKeBW3C8Obu
p1vYs6HC/r1YZ3wPe23wSw//MBSlir0OKFipCVMe7mKvC6Ip0CzpO8BeDyIb
jcpmuRrYG0AeU4ktmT7A3hAyLXm85n4CZN4IerKKLem3GWCOIiXFLYehnMrs
GB8jgDx+nWuIMVz5tL+gV6kAN7XIH9g2hkfVMazv5Szsj0CIcNrk4g8F7E3g
RZEfIyyUgr0JFPg+dtk/p4+9KTB3NnoTxynYm4Fjcv9OC4uKvRlojPS2Tp7V
wd4c7FJnDeYJGvYW0H9m0FfZh4a9BZyI8wZBPRt7SzAvyLQWixWxt4KecWnf
1j0l7K3Apo+VKDkt99bgfv76ooGyKvY2kPJaf6Sni4G9DXBTf3ot5Mm9LbS+
6kxeLZbfxw4Mh+l/5in7SObtYLemdiaQLb+PPTB/e5Y22YiQzHNAv/BXdr6b
Cp7Pge5CdJBN30OVsWSjwxxglSMgeL3qfLLMQXrtDnC3ovCzfaAGnyxzU8ae
AzQKphibaWs8mXeEhJxGccwyE3tH6O0edC6qlXtHiIhbWzR1k2LPBX6nZ05p
gxb2XBA9eLLt3KKOPResssxSN+dWsXeCMDSiv8aRz3eCjKqa4TFtFvZOUP98
bmToEo3/Hw6d6IA=
             "]], FontFamily -> "Arial"]}, 
          Annotation[#, "Charting`Private`Tag#1"]& ], {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.011000000000000001`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
                  Scaled[0.045]], CompressedData["
1:eJw10n0s1HEcB/Cfu+NiDHfuzHPy/Hicpzy0OxTayWNJItEoT2OrFopkaIsQ
o1hEHquNLNIT389ID7Rlndg8VGduQ8LOnGf6bfe9P97/vfbZ5/v5vo3j08MS
qARBeJFRIEMh0zWnLcjtGkOaYuXLNN93PGqd62gSVYzcjb+tJyVtow5/UbZW
xwqiRP2rDVyaQ7ZbQxWxtusoOjjZJ6RzCuUH6c1339lGKyVXPQeeraOJpoxj
KhMHSGRW4n9jVIqqd+O/cqopoFsZ8EUndxF5t6ldm+QrQhF4L8PJDbQU+saw
8C8djlc3DpafIkDmVaDNJCJAYi/BXg1mbrl4oHtb2KsDESnde3ufBuTy5As0
gR4oDB46KkUNQiWPtAYGCHwu7FI/7iCpZXTZwDoTqlrbQ17mHMKeBW3C8Obu
p1vYs6HC/r1YZ3wPe23wSw//MBSlir0OKFipCVMe7mKvC6Ip0CzpO8BeDyIb
jcpmuRrYG0AeU4ktmT7A3hAyLXm85n4CZN4IerKKLem3GWCOIiXFLYehnMrs
GB8jgDx+nWuIMVz5tL+gV6kAN7XIH9g2hkfVMazv5Szsj0CIcNrk4g8F7E3g
RZEfIyyUgr0JFPg+dtk/p4+9KTB3NnoTxynYm4Fjcv9OC4uKvRlojPS2Tp7V
wd4c7FJnDeYJGvYW0H9m0FfZh4a9BZyI8wZBPRt7SzAvyLQWixWxt4KecWnf
1j0l7K3Apo+VKDkt99bgfv76ooGyKvY2kPJaf6Sni4G9DXBTf3ot5Mm9LbS+
6kxeLZbfxw4Mh+l/5in7SObtYLemdiaQLb+PPTB/e5Y22YiQzHNAv/BXdr6b
Cp7Pge5CdJBN30OVsWSjwxxglSMgeL3qfLLMQXrtDnC3ovCzfaAGnyxzU8ae
AzQKphibaWs8mXeEhJxGccwyE3tH6O0edC6qlXtHiIhbWzR1k2LPBX6nZ05p
gxb2XBA9eLLt3KKOPResssxSN+dWsXeCMDSiv8aRz3eCjKqa4TFtFvZOUP98
bmToEo3/Hw6d6IA=
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-19.99, 0}, {-7.087883794462758, 
                 5.273272672294624}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, 
               "LabelStyle" -> {FontFamily -> "Arial"}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.011000000000000001`], 
                  AbsoluteThickness[2], FontFamily -> "Arial", 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-19.99, 0}, {-7.087883794462758, 
                5.273272672294624}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"},
               "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.011000000000000001`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.011000000000000001`], 
                   AbsoluteThickness[2], FontFamily -> "Arial", 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Scaled[0.045]], CompressedData["
1:eJw10n0s1HEcB/Cfu+NiDHfuzHPy/Hicpzy0OxTayWNJItEoT2OrFopkaIsQ
o1hEHquNLNIT389ID7Rlndg8VGduQ8LOnGf6bfe9P97/vfbZ5/v5vo3j08MS
qARBeJFRIEMh0zWnLcjtGkOaYuXLNN93PGqd62gSVYzcjb+tJyVtow5/UbZW
xwqiRP2rDVyaQ7ZbQxWxtusoOjjZJ6RzCuUH6c1339lGKyVXPQeeraOJpoxj
KhMHSGRW4n9jVIqqd+O/cqopoFsZ8EUndxF5t6ldm+QrQhF4L8PJDbQU+saw
8C8djlc3DpafIkDmVaDNJCJAYi/BXg1mbrl4oHtb2KsDESnde3ufBuTy5As0
gR4oDB46KkUNQiWPtAYGCHwu7FI/7iCpZXTZwDoTqlrbQ17mHMKeBW3C8Obu
p1vYs6HC/r1YZ3wPe23wSw//MBSlir0OKFipCVMe7mKvC6Ip0CzpO8BeDyIb
jcpmuRrYG0AeU4ktmT7A3hAyLXm85n4CZN4IerKKLem3GWCOIiXFLYehnMrs
GB8jgDx+nWuIMVz5tL+gV6kAN7XIH9g2hkfVMazv5Szsj0CIcNrk4g8F7E3g
RZEfIyyUgr0JFPg+dtk/p4+9KTB3NnoTxynYm4Fjcv9OC4uKvRlojPS2Tp7V
wd4c7FJnDeYJGvYW0H9m0FfZh4a9BZyI8wZBPRt7SzAvyLQWixWxt4KecWnf
1j0l7K3Apo+VKDkt99bgfv76ooGyKvY2kPJaf6Sni4G9DXBTf3ot5Mm9LbS+
6kxeLZbfxw4Mh+l/5in7SObtYLemdiaQLb+PPTB/e5Y22YiQzHNAv/BXdr6b
Cp7Pge5CdJBN30OVsWSjwxxglSMgeL3qfLLMQXrtDnC3ovCzfaAGnyxzU8ae
AzQKphibaWs8mXeEhJxGccwyE3tH6O0edC6qlXtHiIhbWzR1k2LPBX6nZ05p
gxb2XBA9eLLt3KKOPResssxSN+dWsXeCMDSiv8aRz3eCjKqa4TFtFvZOUP98
bmToEo3/Hw6d6IA=
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-19.99, 0}, {-7.087883794462758, 
             5.273272672294624}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[{
           RGBColor[0., 0.8, 0.], 
           PointSize[0.011000000000000001`], 
           AbsoluteThickness[2], 
           StyleBox[
            GeometricTransformationBox[
             InsetBox[
              FormBox[
               StyleBox[
                GraphicsBox[{
                  EdgeForm[None], 
                  DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                StripOnInput -> False, 
                GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0., 0.8, 0.]]}], TraditionalForm], {0., 0.}, 
              Automatic, 
              Offset[7]], CompressedData["
1:eJw10n0s1HEcB/B74JhYniWVpzwfzp1JIUotwhVqHRpltTpl1FoPZ9pYWpJY
wh9FF0l15aEHo9L3nWLzkBQrlRV1mkmjqzsh6bf1/f3x/u/1x+fh7ZiaEbeX
z+FwgplwmfCYNKptok42DpAYl4YdeuEPQ/kVAX1y/ii5po3XyeWzpG7TiMKy
bpI4TckuR0+oiXCm/UKKUEvWaxIObqn/QHKldmP3c2aJLHiJb9tNLXlbnRli
9HaB1LzbFnGsT0fK/qR2+pbxELQv+YXtyXGyrtbkyPswfTh8Sa5B5DSZiG1e
kffNAJH159uLYzj4741grBDqfvhoqDfBX9cze1RnZ6hfjIEPtaKHhXpghmc2
MMPACXUpCdQRZb9gTbrSHN3Ve1dPPZsjOvedRW1aC8iumno0ZBtSb4Xu6HLc
qpqh3hpE3hxl9Gaeehs0JX3M1yYaU2+LtU2fv0aX/6F+KVQSbXxS6wL1dlA0
p5mPiU2pXw6zhJJwqXiB+hXICDr0NOcJB/+9PfRbPJoqc8zhSmSaghoHjNn/
Dt/yjAPm+BUBWx0hUvyVtp3jIsuS+cCsI5QDj8p7yqyod4J3z6WqkT4u9c5w
sJdolVE86p3Rm2Ip70pfRv1KvPQfyhvq4FHvgtS6N/km86x3werh4YZX3rbU
u+JV2K9Go5t86t2wKGIspaGKT70bZlrdVnlKral3R8t0wO5khR71HrAKKuqY
DNGj3gOPD/QGTwnY+T0xrvukFoboU++F6diC07MvWe+FU7zbgcWbLakXom/0
Tk7CT9Z74+P17Rn9CfrUe+No12Hpg9cW1Pug8/gnv6xKAfW+mOKmZScOsd4X
QmE6V5VrgZIUptFxIjQXXhHcCzUAU2ap3Q0Rng9uF4fJBGDKXJ05L0KHneSu
IJr1fuA6z4skg6z3Q9RTwW7/Xtb7wXPDsgWlK+vF+H5RYz2435B6MZZEBA6V
rjWgXgyVak6ZbsJ6CfqdpbGjGtZLsLju2/nTt1gvQWmi7cZdvWb4B/Ag7IA=

             "]], FontFamily -> "Arial"]}, 
          Annotation[#, "Charting`Private`Tag#1"]& ], {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.011000000000000001`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[0., 0.8, 0.]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.011000000000000001`], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
                  Offset[7]], CompressedData["
1:eJw10n0s1HEcB/B74JhYniWVpzwfzp1JIUotwhVqHRpltTpl1FoPZ9pYWpJY
wh9FF0l15aEHo9L3nWLzkBQrlRV1mkmjqzsh6bf1/f3x/u/1x+fh7ZiaEbeX
z+FwgplwmfCYNKptok42DpAYl4YdeuEPQ/kVAX1y/ii5po3XyeWzpG7TiMKy
bpI4TckuR0+oiXCm/UKKUEvWaxIObqn/QHKldmP3c2aJLHiJb9tNLXlbnRli
9HaB1LzbFnGsT0fK/qR2+pbxELQv+YXtyXGyrtbkyPswfTh8Sa5B5DSZiG1e
kffNAJH159uLYzj4741grBDqfvhoqDfBX9cze1RnZ6hfjIEPtaKHhXpghmc2
MMPACXUpCdQRZb9gTbrSHN3Ve1dPPZsjOvedRW1aC8iumno0ZBtSb4Xu6HLc
qpqh3hpE3hxl9Gaeehs0JX3M1yYaU2+LtU2fv0aX/6F+KVQSbXxS6wL1dlA0
p5mPiU2pXw6zhJJwqXiB+hXICDr0NOcJB/+9PfRbPJoqc8zhSmSaghoHjNn/
Dt/yjAPm+BUBWx0hUvyVtp3jIsuS+cCsI5QDj8p7yqyod4J3z6WqkT4u9c5w
sJdolVE86p3Rm2Ip70pfRv1KvPQfyhvq4FHvgtS6N/km86x3werh4YZX3rbU
u+JV2K9Go5t86t2wKGIspaGKT70bZlrdVnlKral3R8t0wO5khR71HrAKKuqY
DNGj3gOPD/QGTwnY+T0xrvukFoboU++F6diC07MvWe+FU7zbgcWbLakXom/0
Tk7CT9Z74+P17Rn9CfrUe+No12Hpg9cW1Pug8/gnv6xKAfW+mOKmZScOsd4X
QmE6V5VrgZIUptFxIjQXXhHcCzUAU2ap3Q0Rng9uF4fJBGDKXJ05L0KHneSu
IJr1fuA6z4skg6z3Q9RTwW7/Xtb7wXPDsgWlK+vF+H5RYz2435B6MZZEBA6V
rjWgXgyVak6ZbsJ6CfqdpbGjGtZLsLju2/nTt1gvQWmi7cZdvWb4B/Ag7IA=

                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-19.99, 0}, {-7.107217447155518, 
                 0.10258509770223619`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, 
               "LabelStyle" -> {FontFamily -> "Arial"}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.011000000000000001`], 
                  AbsoluteThickness[2], FontFamily -> "Arial", 
                  RGBColor[0., 0.8, 0.]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-19.99, 0}, {-7.107217447155518, 
                0.10258509770223619`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"},
               "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.011000000000000001`], 
                 AbsoluteThickness[2], FontFamily -> "Arial", 
                 RGBColor[0., 0.8, 0.]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.011000000000000001`], 
             AbsoluteThickness[2], FontFamily -> "Arial", 
             RGBColor[0., 0.8, 0.]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.011000000000000001`], 
                   AbsoluteThickness[2], FontFamily -> "Arial", 
                   RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJw10n0s1HEcB/B74JhYniWVpzwfzp1JIUotwhVqHRpltTpl1FoPZ9pYWpJY
wh9FF0l15aEHo9L3nWLzkBQrlRV1mkmjqzsh6bf1/f3x/u/1x+fh7ZiaEbeX
z+FwgplwmfCYNKptok42DpAYl4YdeuEPQ/kVAX1y/ii5po3XyeWzpG7TiMKy
bpI4TckuR0+oiXCm/UKKUEvWaxIObqn/QHKldmP3c2aJLHiJb9tNLXlbnRli
9HaB1LzbFnGsT0fK/qR2+pbxELQv+YXtyXGyrtbkyPswfTh8Sa5B5DSZiG1e
kffNAJH159uLYzj4741grBDqfvhoqDfBX9cze1RnZ6hfjIEPtaKHhXpghmc2
MMPACXUpCdQRZb9gTbrSHN3Ve1dPPZsjOvedRW1aC8iumno0ZBtSb4Xu6HLc
qpqh3hpE3hxl9Gaeehs0JX3M1yYaU2+LtU2fv0aX/6F+KVQSbXxS6wL1dlA0
p5mPiU2pXw6zhJJwqXiB+hXICDr0NOcJB/+9PfRbPJoqc8zhSmSaghoHjNn/
Dt/yjAPm+BUBWx0hUvyVtp3jIsuS+cCsI5QDj8p7yqyod4J3z6WqkT4u9c5w
sJdolVE86p3Rm2Ip70pfRv1KvPQfyhvq4FHvgtS6N/km86x3werh4YZX3rbU
u+JV2K9Go5t86t2wKGIspaGKT70bZlrdVnlKral3R8t0wO5khR71HrAKKuqY
DNGj3gOPD/QGTwnY+T0xrvukFoboU++F6diC07MvWe+FU7zbgcWbLakXom/0
Tk7CT9Z74+P17Rn9CfrUe+No12Hpg9cW1Pug8/gnv6xKAfW+mOKmZScOsd4X
QmE6V5VrgZIUptFxIjQXXhHcCzUAU2ap3Q0Rng9uF4fJBGDKXJ05L0KHneSu
IJr1fuA6z4skg6z3Q9RTwW7/Xtb7wXPDsgWlK+vF+H5RYz2435B6MZZEBA6V
rjWgXgyVak6ZbsJ6CfqdpbGjGtZLsLju2/nTt1gvQWmi7cZdvWb4B/Ag7IA=

             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-19.99, 0}, {-7.107217447155518, 
             0.10258509770223619`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontFamily -> "Arial"}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              AbsoluteThickness[2], FontFamily -> "Arial", 
              RGBColor[0., 0.8, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, AspectRatio -> 
    NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> False, 
    AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
    BaseStyle -> {FontFamily -> "Arial"}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> True, FrameLabel -> {
      FormBox[
       StyleBox["\"\\!\\(\\*SubscriptBox[\\(X\\), \\(1, 3\\)]\\)\"", 
        GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
        False], TraditionalForm], 
      FormBox[
       StyleBox[
       "\"Log(|\\!\\(\\*SubscriptBox[\\(P\\), \\(5\\(\\\\ \
\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(A\\), \\(5\\)]\\)|)\"", 
        GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
        False], TraditionalForm]}, FrameStyle -> {{
       GrayLevel[0], Opacity -> 0.5}, {
       GrayLevel[0], Opacity -> 0.5}, {
       GrayLevel[0], Opacity -> 0.5}, {
       GrayLevel[0], Opacity -> 0.5}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.578, 0.51, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.4, 0.64, 1.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1., 0.75, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.8, 0.4, 0.76], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.637, 0.65, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {{-19.989999999999995`, 0.}, {-6.34334872734375, 
     0.49661518259247317`}}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{
           StyleBox["\"Exact answer\"", 
            GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
            False]}, "PointLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}],
                     ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{
           StyleBox["\"Feynman i\[CurlyEpsilon] contour\"", 
            GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
            False]}, "PointLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0, 0, 1]]}, PlotRangePadding -> Scaled[0.15]}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], ",", 
                    
                    RowBox[{"Scaled", "[", "0.045`", "]"}]}], "}"}], "}"}]}], 
               ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "False", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{
           StyleBox["\"Pochhammer contour\"", 
            GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
            False]}, "PointLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0., 0.8, 0.]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], FontFamily -> "Arial", 
                    RGBColor[0., 0.8, 0.]]}, PlotRangePadding -> 
                    Scaled[0.15]}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), 
          InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0., 0.8, 0.]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], ",", 
                    
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], "}"}]}], ",", 
               
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "False", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, Alignment -> {Inherited, Top}, DefaultBaseStyle -> 
       "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", 
           RowBox[{"{", 
             RowBox[{"After", ",", "Top"}], "}"}]}], "]"}]}], 
     "]"}]& )]], "Output",
 CellChangeTimes->{{3.956999240848015*^9, 3.9569992539739704`*^9}, 
   3.9569992942831*^9, 3.956999537597183*^9, {3.956999651998354*^9, 
   3.956999678261999*^9}, 3.9569998729313126`*^9, {3.9569999179060535`*^9, 
   3.9569999547307644`*^9}, 3.9570002208702297`*^9, 3.957001578867445*^9, 
   3.9570060524727383`*^9, {3.957093582405056*^9, 3.957093629106142*^9}, {
   3.957093661154522*^9, 3.957093680497675*^9}, 3.957094943063429*^9, {
   3.9570949902096004`*^9, 3.957095012880993*^9}, 3.967747253628727*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"8db93a24-4310-be41-bcb0-053459758920"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
\[OpenCurlyDoubleQuote]Regge\[CloseCurlyDoubleQuote] kinematics (forward \
limit) X13, X14 negative and large\
\>", "Subsection",
 CellChangeTimes->{{3.95700651642935*^9, 3.957006557115696*^9}, {
   3.9570726941139812`*^9, 3.9570726959750023`*^9}, 3.966702038659411*^9, {
   3.966702094091239*^9, 
   3.966702096131093*^9}},ExpressionUUID->"ed12cf13-8e40-044e-96f6-\
07a99a29377a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exact5pt3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"F5", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "x"}], "/", "20"}], "+", 
         RowBox[{"6", "/", "100"}]}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "x"}], "/", "20"}], "+", 
           RowBox[{"6", "/", "100"}]}], ")"}], "*", 
         RowBox[{"9", "/", "10"}]}], ",", 
        RowBox[{"55", "/", "100"}], ",", 
        RowBox[{"33", "/", "200"}], ",", 
        RowBox[{
         RowBox[{"-", "66"}], "/", "100"}]}], "]"}], "//", "N"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "400"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9569990966837444`*^9, 3.95699919622978*^9}, {
   3.956999309746153*^9, 3.956999325418064*^9}, 3.9570002522087193`*^9, {
   3.9570066350312977`*^9, 3.9570066861592007`*^9}, {3.957006920249855*^9, 
   3.957006924855303*^9}, {3.957072723664528*^9, 3.9570727448824215`*^9}, {
   3.9570729111471405`*^9, 3.957072933091688*^9}, {3.957072972563854*^9, 
   3.9570729799999924`*^9}, 3.957073092360258*^9, {3.957073219540697*^9, 
   3.957073235596775*^9}, {3.9570733189184723`*^9, 3.957073325556175*^9}, {
   3.9570733822891273`*^9, 3.9570733836503143`*^9}, 3.9570734201281624`*^9, {
   3.957073588755499*^9, 3.9570736011224003`*^9}, {3.957073674012163*^9, 
   3.957073694276457*^9}, {3.957073749232897*^9, 3.9570737607786713`*^9}, {
   3.957073815276224*^9, 3.957073815560856*^9}, {3.9571082195894356`*^9, 
   3.957108239585457*^9}, 
   3.966702053139327*^9},ExpressionUUID->"c233179b-a548-7b40-940e-\
bac384dcdddb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"asymp5pt3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"33", "/", "200"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "x"}], "/", "20"}], "+", 
           RowBox[{"6", "/", "100"}]}], ")"}], "*", 
         RowBox[{"9", "/", "10"}]}], ")"}], "^", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"33", "/", "200"}], ")"}]}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"55", "/", "100"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "66"}], "/", "100"}], "]"}], " ", 
      RowBox[{"Hypergeometric2F1Regularized", "[", 
       RowBox[{
        RowBox[{"55", "/", "100"}], ",", 
        RowBox[{"33", "/", "200"}], ",", 
        RowBox[{
         RowBox[{"-", "11"}], "/", "100"}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"10", "/", "9"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "400"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.957110240824463*^9, 3.9571103590706215`*^9}, 
   3.966702054459413*^9},ExpressionUUID->"55349208-49b7-f94f-ad0a-\
1a6af9e5de0e"],

Cell[BoxData[
 RowBox[{"regCont5pt3", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Get5pt", "[", 
         RowBox[{"##", ",", 
          RowBox[{"Log", "[", "3", "]"}]}], "]"}], "&"}], "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "x"}], "/", "3"}], "+", 
          RowBox[{"6", "/", "100"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "x"}], "/", "3"}], "+", 
            RowBox[{"6", "/", "100"}]}], ")"}], "*", 
          RowBox[{"9", "/", "10"}]}], ",", 
         RowBox[{"55", "/", "100"}], ",", 
         RowBox[{"33", "/", "200"}], ",", 
         RowBox[{
          RowBox[{"-", "66"}], "/", "100"}]}], "}"}]}], "//", "N"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "45"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9569993290212135`*^9, 3.956999375811756*^9}, 
   3.956999996229004*^9, {3.9570002566160507`*^9, 3.957000306700453*^9}, {
   3.95700669234276*^9, 3.957006701996847*^9}, 3.957006766425667*^9, {
   3.9570068037328167`*^9, 3.9570068111880856`*^9}, 3.957072747737999*^9, {
   3.957073931043045*^9, 3.9570739492354355`*^9}, {3.9571082459586906`*^9, 
   3.9571082460708237`*^9}, 3.966702056162445*^9, {3.966704701336735*^9, 
   3.9667047014642763`*^9}},ExpressionUUID->"1bbd551b-73a5-d64d-8d55-\
dfea164a9f9b"],

Cell[BoxData[
 RowBox[{"pochCont5pt3", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Poch5pt", "[", 
         RowBox[{"##", ",", 
          RowBox[{"Log", "[", "3", "]"}]}], "]"}], "&"}], "@@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "x"}], "/", "3"}], "+", 
          RowBox[{"6", "/", "100"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "x"}], "/", "3"}], "+", 
            RowBox[{"6", "/", "100"}]}], ")"}], "*", 
          RowBox[{"9", "/", "10"}]}], ",", 
         RowBox[{"55", "/", "100"}], ",", 
         RowBox[{"33", "/", "200"}], ",", 
         RowBox[{
          RowBox[{"-", "66"}], "/", "100"}]}], "}"}]}], "//", "N"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "45"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.957031908600651*^9, 3.9570727500272617`*^9, {3.9570739603525105`*^9, 
   3.9570739684377136`*^9}, {3.9571069051658306`*^9, 3.9571069052791176`*^9}, 
   3.966702057979289*^9},ExpressionUUID->"9740353c-cd31-5844-86a1-\
208800766be9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"datplot5pt3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "3"}], "+", 
        RowBox[{"6", "/", "100"}]}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "3"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "3"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}], "*", 
           RowBox[{"9", "/", "10"}]}], "]"}], 
         RowBox[{"regCont5pt3", "[", 
          RowBox[{"[", "x", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "45"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datplot5pt3Poch", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "3"}], "+", 
        RowBox[{"6", "/", "100"}]}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "3"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "3"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}], "*", 
           RowBox[{"9", "/", "10"}]}], "]"}], 
         RowBox[{"pochCont5pt3", "[", 
          RowBox[{"[", "x", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "45"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datPlot5ptExact3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "20"}], "+", 
        RowBox[{"6", "/", "100"}]}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "20"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "20"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}], "*", 
           RowBox[{"9", "/", "10"}]}], "]"}], 
         RowBox[{"exact5pt3", "[", 
          RowBox[{"[", "x", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "325"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datPlot5ptAsymp3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], "/", "20"}], "+", 
        RowBox[{"6", "/", "100"}]}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "20"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "x"}], "/", "20"}], "+", 
             RowBox[{"6", "/", "100"}]}], ")"}], "*", 
           RowBox[{"9", "/", "10"}]}], "]"}], 
         RowBox[{"asymp5pt3", "[", 
          RowBox[{"[", "x", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "325"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9569252079073143`*^9, 3.9569253497102413`*^9}, {
   3.956925384266327*^9, 3.956925394285616*^9}, {3.9569269152699623`*^9, 
   3.956926943335697*^9}, {3.9569270234039173`*^9, 3.9569270477987976`*^9}, {
   3.9569289967625027`*^9, 3.956929129904972*^9}, {3.9569291772112503`*^9, 
   3.9569291933764286`*^9}, {3.956929234927656*^9, 3.9569292471471157`*^9}, {
   3.9569292808496876`*^9, 3.9569293906327496`*^9}, {3.9569294469733086`*^9, 
   3.956929449283182*^9}, {3.956929745476961*^9, 3.956929748406988*^9}, {
   3.956929907083729*^9, 3.956929907271263*^9}, {3.9569299379385414`*^9, 
   3.956929938089241*^9}, 3.9569309703524494`*^9, {3.9569994074894333`*^9, 
   3.956999507997452*^9}, {3.956999607622734*^9, 3.9569996270071507`*^9}, {
   3.956999698593075*^9, 3.956999701555338*^9}, {3.9569998088822136`*^9, 
   3.956999810742071*^9}, {3.9570000378407593`*^9, 3.957000039867729*^9}, {
   3.957000317288275*^9, 3.957000327855858*^9}, {3.957006741972208*^9, 
   3.957006745048174*^9}, {3.9570067793619595`*^9, 3.9570067798319206`*^9}, {
   3.9570068272805176`*^9, 3.9570068521579285`*^9}, {3.9570336926969566`*^9, 
   3.957033695928974*^9}, 3.9570338562073536`*^9, {3.9570339148109207`*^9, 
   3.957033922577894*^9}, {3.957072756264017*^9, 3.9570727982334595`*^9}, {
   3.957073054716032*^9, 3.9570730568282146`*^9}, 3.957073289720785*^9, 
   3.9570733325443954`*^9, 3.957073390475624*^9, {3.9570736139128933`*^9, 
   3.957073644224983*^9}, {3.957073703611662*^9, 3.9570737113155823`*^9}, {
   3.957073767354452*^9, 3.957073768238163*^9}, 3.957073820376644*^9, {
   3.957073900601219*^9, 3.9570739051851463`*^9}, {3.957073981594982*^9, 
   3.957074011950342*^9}, {3.957108195089905*^9, 3.957108202982624*^9}, {
   3.9571085578302555`*^9, 3.957108583460228*^9}, {3.9571103665976105`*^9, 
   3.9571103773145123`*^9}, {3.96670206062741*^9, 
   3.966702070362782*^9}},ExpressionUUID->"1eb8d07a-17e5-704e-a68a-\
7ee3ebd63ed8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"datPlot5ptExact3", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Exact answer\>\"", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datplot5pt3", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", 
        RowBox[{"Scaled", "[", "0.045", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", "Blue"}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "text2", "[", "\"\<Feynman i\[CurlyEpsilon] contour\>\"", "]"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"datplot5pt3Poch", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Darker", "[", 
       RowBox[{"Green", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Pochhammer contour\>\"", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Axes", "->", "False"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", "PlotFS"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "text", "[", "\"\<\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)\>\"", "]"}], ",", 
      RowBox[{
      "text", "[", "\"\<|\!\(\*SubscriptBox[\(P\), \(5\(\\\ \
\)\)]\)\!\(\*SubscriptBox[\(A\), \(5\)]\)|\>\"", "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9569992175081367`*^9, 3.9569992528386707`*^9}, 
   3.9569992940050564`*^9, {3.9569995200669346`*^9, 3.9569995338063297`*^9}, {
   3.956999642165661*^9, 3.956999677860201*^9}, {3.9569998705171776`*^9, 
   3.9569998721209545`*^9}, {3.9569999173191223`*^9, 3.9569999541565495`*^9}, 
   3.9570001367049847`*^9, {3.9570060511378155`*^9, 3.957006051813671*^9}, {
   3.9570068703309116`*^9, 3.957006878341324*^9}, {3.9570339304043846`*^9, 
   3.9570339320350266`*^9}, {3.957072511960146*^9, 3.9570725139537106`*^9}, {
   3.9570728102990227`*^9, 3.957072814490383*^9}, {3.957108265660305*^9, 
   3.957108299314354*^9}, {3.9571091369031467`*^9, 3.9571091382063427`*^9}, {
   3.957110388428627*^9, 3.9571104203139324`*^9}, {3.966702073195489*^9, 
   3.966702076010787*^9}},ExpressionUUID->"cf5048ad-c501-914d-a4cc-\
e84a79392294"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           {RGBColor[1, 0, 0], PointSize[0.007333333333333334], Thickness[
            0.005], LineBox[CompressedData["
1:eJw0XHVck10UJscGDNYbo8bGAltsjF07MLAQbFGx/ewCO1BRQQXFxsLuzveY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             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]},
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.007333333333333334], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJw0XHVck10UJscGDNYbo8bGAltsjF07MLAQbFGx/ewCO1BRQQXFxsLuzveY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                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-16.19, 0.010000000000000002`}, {0., 
                10.071576126885063`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.007333333333333334], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0], 
                  Thickness[0.005]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-16.19, 0.010000000000000002`}, {0., 
               10.071576126885063`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.007333333333333334], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJw0XHVck10UJscGDNYbo8bGAltsjF07MLAQbFGx/ewCO1BRQQXFxsLuzveY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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-16.19, 0.010000000000000002`}, {0., 
            10.071576126885063`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.007333333333333334], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
             FormBox[
              StyleBox[
               GraphicsBox[
                {EdgeForm[None], DiskBox[{0, 0}]},
                PlotRangePadding->Scaled[0.15]],
               StripOnInput->False,
               GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}],
              TraditionalForm], {0., 0.}, Automatic, Scaled[
             0.045]], CompressedData["
1:eJwt0WtIk3EUBnDnpuacqdurpqvVUufmNpXSFc7YP0gqzMuKwigyR7MmqeEF
QkocNkM0vFDLVcvFJimEIGloiO/JkFAkvCTq+lDDqKGgKVpumrXY+fB8+304
z3mEmtKzWqaPj4/cE4Ynvp5U93yLzKyepHm/n95ZzokiRUyzYkK3QC+VTgaZ
BXxCdZ90VFHLdHtATuWKIIJclblGWvPX6WuFubydOh7p02fznb0u+s/QoUtH
B6MJe9Z66xj7Lx0qWpz+cpsiycZtzWiSLywOdvHaDMHETl4GV9hZoL+pb6Jq
IohhSd0vMATAvGDuuJDBRc+GFP3sTCeDiZ4DDxtLXtSqQ9GHACu16nxzF4fs
yfzfIAxqVs0a4ZUVVbFl2j+tmAtTtrqCOQeDvN8QX24a5kGDce3CchYTfThs
KyznPr6eRx8BCVoWlZs+qfL6SChMv7vpLFhVeX0UmEq6HSazG300iMr6TRnp
bvR8oEU9LZ3UFPp94Mh2uLY6/IjXC8BiUyXrH7Hxnv2wMVqj+CF3qRrj6Ly1
hgPgd3rXDZ0xiByZ0HkWEELs4Tf51AMu8Tzfs4AQTlQ9T6vT+hGvPwhtYSH1
7o7d6GOgN0U3sL4Zjj4GnkhbNos5HPSx8KFteEBSFIw+DspH2n89/hyIPg4Y
SXxxx6kQ9CIY2mE1u/Mo9PFgsFxXLlgl6OMhz3/MzlImoxfDRfPWuKYyEb0E
+hj36w3qMvQSSCgNFP40KdEngIy7lPPujA69FFqY/tzvViN6KdhSnbNZFeXo
ZVCb2JD1LINGL4e345x7irFP6OWw0/p17yvxDPkHvUhPWw==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
                  Scaled[0.045]], CompressedData["
1:eJwt0WtIk3EUBnDnpuacqdurpqvVUufmNpXSFc7YP0gqzMuKwigyR7MmqeEF
QkocNkM0vFDLVcvFJimEIGloiO/JkFAkvCTq+lDDqKGgKVpumrXY+fB8+304
z3mEmtKzWqaPj4/cE4Ynvp5U93yLzKyepHm/n95ZzokiRUyzYkK3QC+VTgaZ
BXxCdZ90VFHLdHtATuWKIIJclblGWvPX6WuFubydOh7p02fznb0u+s/QoUtH
B6MJe9Z66xj7Lx0qWpz+cpsiycZtzWiSLywOdvHaDMHETl4GV9hZoL+pb6Jq
IohhSd0vMATAvGDuuJDBRc+GFP3sTCeDiZ4DDxtLXtSqQ9GHACu16nxzF4fs
yfzfIAxqVs0a4ZUVVbFl2j+tmAtTtrqCOQeDvN8QX24a5kGDce3CchYTfThs
KyznPr6eRx8BCVoWlZs+qfL6SChMv7vpLFhVeX0UmEq6HSazG300iMr6TRnp
bvR8oEU9LZ3UFPp94Mh2uLY6/IjXC8BiUyXrH7Hxnv2wMVqj+CF3qRrj6Ly1
hgPgd3rXDZ0xiByZ0HkWEELs4Tf51AMu8Tzfs4AQTlQ9T6vT+hGvPwhtYSH1
7o7d6GOgN0U3sL4Zjj4GnkhbNos5HPSx8KFteEBSFIw+DspH2n89/hyIPg4Y
SXxxx6kQ9CIY2mE1u/Mo9PFgsFxXLlgl6OMhz3/MzlImoxfDRfPWuKYyEb0E
+hj36w3qMvQSSCgNFP40KdEngIy7lPPujA69FFqY/tzvViN6KdhSnbNZFeXo
ZVCb2JD1LINGL4e345x7irFP6OWw0/p17yvxDPkHvUhPWw==
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-14.94, 0}, {0, 66.50808557477606}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 0, 1]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-14.94, 0}, {0, 66.50808557477606}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0, 1]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Scaled[0.045]], CompressedData["
1:eJwt0WtIk3EUBnDnpuacqdurpqvVUufmNpXSFc7YP0gqzMuKwigyR7MmqeEF
QkocNkM0vFDLVcvFJimEIGloiO/JkFAkvCTq+lDDqKGgKVpumrXY+fB8+304
z3mEmtKzWqaPj4/cE4Ynvp5U93yLzKyepHm/n95ZzokiRUyzYkK3QC+VTgaZ
BXxCdZ90VFHLdHtATuWKIIJclblGWvPX6WuFubydOh7p02fznb0u+s/QoUtH
B6MJe9Z66xj7Lx0qWpz+cpsiycZtzWiSLywOdvHaDMHETl4GV9hZoL+pb6Jq
IohhSd0vMATAvGDuuJDBRc+GFP3sTCeDiZ4DDxtLXtSqQ9GHACu16nxzF4fs
yfzfIAxqVs0a4ZUVVbFl2j+tmAtTtrqCOQeDvN8QX24a5kGDce3CchYTfThs
KyznPr6eRx8BCVoWlZs+qfL6SChMv7vpLFhVeX0UmEq6HSazG300iMr6TRnp
bvR8oEU9LZ3UFPp94Mh2uLY6/IjXC8BiUyXrH7Hxnv2wMVqj+CF3qRrj6Ly1
hgPgd3rXDZ0xiByZ0HkWEELs4Tf51AMu8Tzfs4AQTlQ9T6vT+hGvPwhtYSH1
7o7d6GOgN0U3sL4Zjj4GnkhbNos5HPSx8KFteEBSFIw+DspH2n89/hyIPg4Y
SXxxx6kQ9CIY2mE1u/Mo9PFgsFxXLlgl6OMhz3/MzlImoxfDRfPWuKYyEb0E
+hj36w3qMvQSSCgNFP40KdEngIy7lPPujA69FFqY/tzvViN6KdhSnbNZFeXo
ZVCb2JD1LINGL4e345x7irFP6OWw0/p17yvxDPkHvUhPWw==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-14.94, 0}, {0, 66.50808557477606}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {RGBColor[0., 0.8, 0.], PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
             FormBox[
              StyleBox[
               GraphicsBox[
                {EdgeForm[None], DiskBox[{0, 0}]},
                PlotRangePadding->Scaled[0.15]],
               StripOnInput->False,
               GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0., 0.8, 0.]]}],
              TraditionalForm], {0., 0.}, Automatic, Offset[
             7]], CompressedData["
1:eJxTTMoPSmVmYGDQBWJGIGYC4rqNT8S96y7ujy/Sz3nnL+mQxTzX7ELm4/31
zE5b5shJO4isc39YJfJu/64F34rfy4k5JOj8PDop/st+q2JN5X9twg5bG/2k
X2z5uZ+B6fwhiz1SDlzXFxfYcv3fL5t59vL9ChEHg2l/kk7qMx2oKSmRmNHK
63DLYTlvyS2WA1dmTTws0iDm0Po6cIdcK/sBRSshV0VGIah6rgN7pHourWBk
hqrnObBFWr21OVAAqp7/wKLPugYTVvI4SHiDfCB44C9v22PluPf2uQsus1nl
Ch04Zcj+59ZDRofDXzVi+g8JHwidprf7uy8zVL3ogUNXirgWbLkJVS92YP18
nXMBNhftIerFD+z9e/G1UNJHe4h6yQOXfRVXOM/7BVUvdUD897cgd5tfUPXS
B96Jb1YRF7kEVS97IKTpjuDMpawOEPVyByJExa6/mcIFdY/8AZtfxkvd9X7a
96juj/jUrXAgV6Le6sQkbgfzC5nAGFA8YCy6+mxkp5ADMPCBMaB4YFb6pTK5
NFYHiHqlA5Wi5+faLOODqlc+MD9RMXfHbVGoeuUDJ/LOMt9/yw1Vr3KgM+P4
Y5eNMPWqB3Y+8LaLYRCHqlc94PrSoEZgCT9UvdqBfT82fTI7DXOP+oGWxeqm
7q9g5qsfEOTatVFYUQCqXuOA1I7ufTf92KDqNQ+oZLj+czgIc7/mAYa6yQHx
p3mh6rUO7LgTOVNp8V97iHrtA7Hx2Y7Gu7mh6rUPpO9a7n6xmwOqXudA5w6e
O+rBL6DqdQ8kWJnK/fvzzx6iXveA6ZxT0+YLMDoAAE6NSgQ=
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0., 0.8, 0.]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
                  Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBWJGIGYC4rqNT8S96y7ujy/Sz3nnL+mQxTzX7ELm4/31
zE5b5shJO4isc39YJfJu/64F34rfy4k5JOj8PDop/st+q2JN5X9twg5bG/2k
X2z5uZ+B6fwhiz1SDlzXFxfYcv3fL5t59vL9ChEHg2l/kk7qMx2oKSmRmNHK
63DLYTlvyS2WA1dmTTws0iDm0Po6cIdcK/sBRSshV0VGIah6rgN7pHourWBk
hqrnObBFWr21OVAAqp7/wKLPugYTVvI4SHiDfCB44C9v22PluPf2uQsus1nl
Ch04Zcj+59ZDRofDXzVi+g8JHwidprf7uy8zVL3ogUNXirgWbLkJVS92YP18
nXMBNhftIerFD+z9e/G1UNJHe4h6yQOXfRVXOM/7BVUvdUD897cgd5tfUPXS
B96Jb1YRF7kEVS97IKTpjuDMpawOEPVyByJExa6/mcIFdY/8AZtfxkvd9X7a
96juj/jUrXAgV6Le6sQkbgfzC5nAGFA8YCy6+mxkp5ADMPCBMaB4YFb6pTK5
NFYHiHqlA5Wi5+faLOODqlc+MD9RMXfHbVGoeuUDJ/LOMt9/yw1Vr3KgM+P4
Y5eNMPWqB3Y+8LaLYRCHqlc94PrSoEZgCT9UvdqBfT82fTI7DXOP+oGWxeqm
7q9g5qsfEOTatVFYUQCqXuOA1I7ufTf92KDqNQ+oZLj+czgIc7/mAYa6yQHx
p3mh6rUO7LgTOVNp8V97iHrtA7Hx2Y7Gu7mh6rUPpO9a7n6xmwOqXudA5w6e
O+rBL6DqdQ8kWJnK/fvzzx6iXveA6ZxT0+YLMDoAAE6NSgQ=
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-14.94, 0}, {0, 6.779894653824953}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
               "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
               GoldenRatio^(-1), "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0., 0.8, 0.]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-14.94, 0}, {0, 6.779894653824953}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0., 0.8, 0.]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.8, 0.]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBWJGIGYC4rqNT8S96y7ujy/Sz3nnL+mQxTzX7ELm4/31
zE5b5shJO4isc39YJfJu/64F34rfy4k5JOj8PDop/st+q2JN5X9twg5bG/2k
X2z5uZ+B6fwhiz1SDlzXFxfYcv3fL5t59vL9ChEHg2l/kk7qMx2oKSmRmNHK
63DLYTlvyS2WA1dmTTws0iDm0Po6cIdcK/sBRSshV0VGIah6rgN7pHourWBk
hqrnObBFWr21OVAAqp7/wKLPugYTVvI4SHiDfCB44C9v22PluPf2uQsus1nl
Ch04Zcj+59ZDRofDXzVi+g8JHwidprf7uy8zVL3ogUNXirgWbLkJVS92YP18
nXMBNhftIerFD+z9e/G1UNJHe4h6yQOXfRVXOM/7BVUvdUD897cgd5tfUPXS
B96Jb1YRF7kEVS97IKTpjuDMpawOEPVyByJExa6/mcIFdY/8AZtfxkvd9X7a
96juj/jUrXAgV6Le6sQkbgfzC5nAGFA8YCy6+mxkp5ADMPCBMaB4YFb6pTK5
NFYHiHqlA5Wi5+faLOODqlc+MD9RMXfHbVGoeuUDJ/LOMt9/yw1Vr3KgM+P4
Y5eNMPWqB3Y+8LaLYRCHqlc94PrSoEZgCT9UvdqBfT82fTI7DXOP+oGWxeqm
7q9g5qsfEOTatVFYUQCqXuOA1I7ufTf92KDqNQ+oZLj+czgIc7/mAYa6yQHx
p3mh6rUO7LgTOVNp8V97iHrtA7Hx2Y7Gu7mh6rUPpO9a7n6xmwOqXudA5w6e
O+rBL6DqdQ8kWJnK/fvzzx6iXveA6ZxT0+YLMDoAAE6NSgQ=
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-14.94, 0}, {0, 6.779894653824953}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.8, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, InsetBox[
     TagBox[GridBox[{
        {
         FormBox[
          TemplateBox[{
            StyleBox["\"Exact answer\"", 
             GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
             False]},
           "PointLegend",
           DisplayFunction->(StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, 
                 GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
             False]& ),
           Editable->True,
           InterpretationFunction:>(RowBox[{"PointLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], "}"}],
                 ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", 
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
                
                RowBox[{"Joined", "\[Rule]", 
                  RowBox[{"{", "True", "}"}]}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", 
                  RowBox[{"{", "}"}]}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]},
        {
         FormBox[
          TemplateBox[{
            StyleBox["\"Feynman i\[CurlyEpsilon] contour\"", 
             GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
             False]},
           "PointLegend",
           DisplayFunction->(StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0, 1]]}, PlotRangePadding -> Scaled[0.15]}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
             False]& ),
           Editable->True,
           InterpretationFunction:>(RowBox[{"PointLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", 
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], ",", 
                    
                    RowBox[{"Scaled", "[", "0.045`", "]"}]}], "}"}], "}"}]}], 
                ",", 
                RowBox[{"Joined", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", 
                  RowBox[{"{", "}"}]}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]},
        {
         FormBox[
          TemplateBox[{
            StyleBox["\"Pochhammer contour\"", 
             GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
             False]},
           "PointLegend",
           DisplayFunction->(StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.8, 0.]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.8, 0.]]}, PlotRangePadding -> 
                    Scaled[0.15]}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
             False]& ),
           Editable->True,
           InterpretationFunction:>(RowBox[{"PointLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0., 0.8, 0.]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", 
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], ",", 
                    
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], "}"}]}], ",", 
                
                RowBox[{"Joined", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", 
                  RowBox[{"{", "}"}]}], ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}
       },
       AutoDelete->False,
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{0}}}],
      "Grid"], Scaled[{0.01, 0.99}], ImageScaled[{0, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->False,
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"\\!\\(\\*SubscriptBox[\\(X\\), \\(1, 3\\)]\\)\"", 
       GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
       False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"|\\!\\(\\*SubscriptBox[\\(P\\), \\(5\\(\\\\ \
\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(A\\), \\(5\\)]\\)|\"", 
       GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
       False], TraditionalForm]},
   FrameStyle->{{
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.24, 0.6, 0.8], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.95, 0.627, 0.1425], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.455, 0.7, 0.21], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.578, 0.51, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.4, 0.64, 1.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1., 0.75, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.8, 0.4, 0.76], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.637, 0.65, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-16.19, 0.010000000000000002`}, {0., 10.071576126885063`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, 
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJw0XHVck10UJscGDNYbo8bGAltsjF07MLAQbFGx/ewCO1BRQQXFxsLuzveY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             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-16.19, 0.010000000000000002`}, {0., 
            10.071576126885063`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.007333333333333334], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0, 0, 1]]}], {0., 0.}, Automatic, 
              Scaled[0.045]], CompressedData["
1:eJwt0WtIk3EUBnDnpuacqdurpqvVUufmNpXSFc7YP0gqzMuKwigyR7MmqeEF
QkocNkM0vFDLVcvFJimEIGloiO/JkFAkvCTq+lDDqKGgKVpumrXY+fB8+304
z3mEmtKzWqaPj4/cE4Ynvp5U93yLzKyepHm/n95ZzokiRUyzYkK3QC+VTgaZ
BXxCdZ90VFHLdHtATuWKIIJclblGWvPX6WuFubydOh7p02fznb0u+s/QoUtH
B6MJe9Z66xj7Lx0qWpz+cpsiycZtzWiSLywOdvHaDMHETl4GV9hZoL+pb6Jq
IohhSd0vMATAvGDuuJDBRc+GFP3sTCeDiZ4DDxtLXtSqQ9GHACu16nxzF4fs
yfzfIAxqVs0a4ZUVVbFl2j+tmAtTtrqCOQeDvN8QX24a5kGDce3CchYTfThs
KyznPr6eRx8BCVoWlZs+qfL6SChMv7vpLFhVeX0UmEq6HSazG300iMr6TRnp
bvR8oEU9LZ3UFPp94Mh2uLY6/IjXC8BiUyXrH7Hxnv2wMVqj+CF3qRrj6Ly1
hgPgd3rXDZ0xiByZ0HkWEELs4Tf51AMu8Tzfs4AQTlQ9T6vT+hGvPwhtYSH1
7o7d6GOgN0U3sL4Zjj4GnkhbNos5HPSx8KFteEBSFIw+DspH2n89/hyIPg4Y
SXxxx6kQ9CIY2mE1u/Mo9PFgsFxXLlgl6OMhz3/MzlImoxfDRfPWuKYyEb0E
+hj36w3qMvQSSCgNFP40KdEngIy7lPPujA69FFqY/tzvViN6KdhSnbNZFeXo
ZVCb2JD1LINGL4e345x7irFP6OWw0/p17yvxDPkHvUhPWw==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-14.94, 0}, {0, 66.50808557477606}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.8, 0.]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGDQBWJGIGYC4rqNT8S96y7ujy/Sz3nnL+mQxTzX7ELm4/31
zE5b5shJO4isc39YJfJu/64F34rfy4k5JOj8PDop/st+q2JN5X9twg5bG/2k
X2z5uZ+B6fwhiz1SDlzXFxfYcv3fL5t59vL9ChEHg2l/kk7qMx2oKSmRmNHK
63DLYTlvyS2WA1dmTTws0iDm0Po6cIdcK/sBRSshV0VGIah6rgN7pHourWBk
hqrnObBFWr21OVAAqp7/wKLPugYTVvI4SHiDfCB44C9v22PluPf2uQsus1nl
Ch04Zcj+59ZDRofDXzVi+g8JHwidprf7uy8zVL3ogUNXirgWbLkJVS92YP18
nXMBNhftIerFD+z9e/G1UNJHe4h6yQOXfRVXOM/7BVUvdUD897cgd5tfUPXS
B96Jb1YRF7kEVS97IKTpjuDMpawOEPVyByJExa6/mcIFdY/8AZtfxkvd9X7a
96juj/jUrXAgV6Le6sQkbgfzC5nAGFA8YCy6+mxkp5ADMPCBMaB4YFb6pTK5
NFYHiHqlA5Wi5+faLOODqlc+MD9RMXfHbVGoeuUDJ/LOMt9/yw1Vr3KgM+P4
Y5eNMPWqB3Y+8LaLYRCHqlc94PrSoEZgCT9UvdqBfT82fTI7DXOP+oGWxeqm
7q9g5qsfEOTatVFYUQCqXuOA1I7ufTf92KDqNQ+oZLj+czgIc7/mAYa6yQHx
p3mh6rUO7LgTOVNp8V97iHrtA7Hx2Y7Gu7mh6rUPpO9a7n6xmwOqXudA5w6e
O+rBL6DqdQ8kWJnK/fvzzx6iXveA6ZxT0+YLMDoAAE6NSgQ=
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-14.94, 0}, {0, 6.779894653824953}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.8, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}}, {
     Axes -> False, Frame -> True, FrameStyle -> {{
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}}, FrameLabel -> {
        Style["\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)", 
         GrayLevel[0], FontFamily -> "Times New Roman", 16], 
        Style[
        "|\!\(\*SubscriptBox[\(P\), \(5\(\\ \)\)]\)\!\(\*SubscriptBox[\(A\), \
\(5\)]\)|", 
         GrayLevel[0], FontFamily -> "Times New Roman", 16]}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.578, 0.51, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.4, 0.64, 1.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1., 0.75, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.8, 0.4, 0.76], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.637, 0.65, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentSet", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{-16.19, 0.010000000000000002`}, {0., 
       10.071576126885063`}}, PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        PointLegend[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0., 0.8, 0.]]}, {
          Style["Pochhammer contour", 
           GrayLevel[0], FontFamily -> "Times New Roman", 14]}, 
         LegendMarkers -> {{
            Graphics[{
              EdgeForm[], 
              Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
            Offset[7]}}, Joined -> {False}, LabelStyle -> {}, LegendLayout -> 
         "Column"]]]], {Left, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.956999240848015*^9, 3.9569992539739704`*^9}, 
   3.9569992942831*^9, 3.956999537597183*^9, {3.956999651998354*^9, 
   3.956999678261999*^9}, 3.9569998729313126`*^9, {3.9569999179060535`*^9, 
   3.9569999547307644`*^9}, 3.9570002208702297`*^9, 3.957001578867445*^9, 
   3.9570060524727383`*^9, {3.9570338285585403`*^9, 3.9570338584510937`*^9}, 
   3.9570339331455364`*^9, 3.9570728844753704`*^9, 3.957072955799202*^9, 
   3.9570730646412983`*^9, 3.9570731141706066`*^9, {3.9570732694713573`*^9, 
   3.957073292123831*^9}, 3.9570733504344044`*^9, 3.9570734087587605`*^9, 
   3.9570734446461563`*^9, {3.9570736270260105`*^9, 3.9570736457742786`*^9}, 
   3.957073718752556*^9, 3.9570737845719147`*^9, {3.957073891024063*^9, 
   3.957073906333704*^9}, 3.957108336154379*^9, {3.957108560874239*^9, 
   3.957108584880638*^9}, 3.957109140554365*^9, {3.957110399942425*^9, 
   3.9571104213092403`*^9}},
 CellLabel->
  "Out[318]=",ExpressionUUID->"8d2afccb-ad0e-af47-ac2a-91f19494dfa4"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6-points", "Section",
 CellChangeTimes->{{3.956417189687546*^9, 
  3.9564171910711975`*^9}},ExpressionUUID->"9b7725ae-3c90-6949-98fa-\
10daf36a1de7"],

Cell[CellGroupData[{

Cell["Integrand for each cone", "Subsection",
 CellChangeTimes->{{3.9666979597934303`*^9, 
  3.9666979639836597`*^9}},ExpressionUUID->"780a7aea-8381-4575-bbd9-\
f5331e46d1c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"sixRoads", ",", "sixCurves", ",", "sixNames"}], "}"}], "=", 
   RowBox[{"curves", "[", 
    RowBox[{"6", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]}], "}"}], ",", "10"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sixUs", "=", 
   RowBox[{
    RowBox[{"uFunction", "/@", "sixCurves"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KNexpExp6pt", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"sixUs", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"X", "@@", 
            RowBox[{"sixNames", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", 
               RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"Length", "[", "sixCurves", "]"}]}], "}"}]}], "]"}], "/.", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"{", "f__", "}"}], "]"}], ":>", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", 
           RowBox[{"t", "[", "f", "]"}]}], "]"}]}], "}"}]}], "//", 
      "PowerExpand"}], ")"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "f_", ")"}], "^", "g_"}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"f", "//", "Expand"}], ")"}], "^", "g"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sign6pt", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f1_List", ",", "f2_List", ",", "f3_List"}], "}"}], ",", 
     "block_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f1Position", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"sixNames", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f1"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
       RowBox[{"f2Position", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"sixNames", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f2"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
       RowBox[{"f3Position", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"sixNames", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f3"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Reduce", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Reduce", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[Alpha]", "[", 
                   RowBox[{"sixCurves", "[", 
                    RowBox[{"[", "f1Position", "]"}], "]"}], "]"}], 
                  RowBox[{"\[Alpha]", "[", 
                   RowBox[{"sixCurves", "[", 
                    RowBox[{"[", "f2Position", "]"}], "]"}], "]"}], 
                  RowBox[{"\[Alpha]", "[", 
                   RowBox[{"sixCurves", "[", 
                    RowBox[{"[", "f3Position", "]"}], "]"}], "]"}]}], "/.", 
                 RowBox[{
                  RowBox[{"y", "[", 
                   RowBox[{"{", "f__", "}"}], "]"}], ":>", 
                  RowBox[{"t", "[", "f", "]"}]}]}], ")"}], "!=", "0"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], ",", 
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "4"}], "]"}], ",", 
                RowBox[{"t", "[", 
                 RowBox[{"1", ",", "5"}], "]"}]}], "}"}]}], "]"}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"block", ">", "0"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}]}], "}"}]}], "]"}], "===", 
        "False"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blocks6pt", "=", 
   RowBox[{"Plus", "@@@", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"sixRoads", "/.", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"{", "f__", "}"}], "]"}], ":>", 
        RowBox[{"t", "[", "f", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cones6pt", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"triples", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{"sixNames", ",", 
          RowBox[{"{", "3", "}"}]}], "]"}]}], ",", "check", ",", 
       RowBox[{"finalTriples", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"check", "=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalTheta]", "[", 
                 RowBox[{"sixRoads", ",", 
                  RowBox[{"sixCurves", "[", 
                   RowBox[{"[", 
                    RowBox[{"triples", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj", ",", "3"}], "]"}], "]"}], "]"}], 
                   "]"}]}], "]"}], "//", "PiecewiseExpand"}], ")"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"LessEqual", "[", 
                  RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
                 RowBox[{"Less", "[", 
                  RowBox[{"x", ",", "y"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"GreaterEqual", "[", 
                  RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
                 RowBox[{"Greater", "[", 
                  RowBox[{"x", ",", "y"}], "]"}]}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
           "PiecewiseExpand"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", "triples", "]"}]}], "}"}]}], "]"}], "//.", 
        
        RowBox[{"Indeterminate", "->", "0"}]}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"check", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "=!=", "0"}], ",", 
          RowBox[{"finalTriples", "=", 
           RowBox[{"Append", "[", 
            RowBox[{"finalTriples", ",", 
             RowBox[{"triples", "[", 
              RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "triples", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"finalTriples", "//.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_Integer", ",", "b_Integer", ",", "c_Integer"}], "}"}], ":>", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KNcone6pt", "[", 
    RowBox[{"f1_List", ",", "f2_List", ",", "f3_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"blockSigns", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"sign6pt", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"f1", ",", "f2", ",", "f3"}], "}"}], ",", "#"}], "]"}], 
          "&"}], "/@", "blocks6pt"}]}], ",", "rules", ",", 
       RowBox[{"app", "=", "KNexpExp6pt"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"blockSigns", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "===", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"app", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"app", "//.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Plus", "[", 
                    RowBox[{"a__", ",", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"-", 
                    RowBox[{"blocks6pt", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}], "]"}], ")"}], 
                  "^", "b_"}], ":>", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Exp", "[", 
                    RowBox[{"-", 
                    RowBox[{"blocks6pt", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], "^", "b"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"List", "[", "a", "]"}], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"blocks6pt", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "]"}], "+", 
                    "1"}], ")"}], "^", "b"}]}]}]}], "//", "PowerExpand"}], 
              ")"}], "//.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Exp", "[", "f__", "]"}], ":>", 
               RowBox[{"Exp", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"f", "//", "Expand"}], "//", "Simplify"}], "//", 
                 RowBox[{
                  RowBox[{"Collect", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"X", "[", "__", "]"}]}], "]"}], "&"}]}], "]"}]}], 
              "}"}]}], "//.", 
            RowBox[{
             RowBox[{
              RowBox[{"(", "a_", ")"}], "^", "b_"}], ":>", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "//", "Expand"}], ")"}], "^", "b"}]}]}]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "blocks6pt", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"Return", "[", "app", "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KNcone6ptParam", "[", 
    RowBox[{"f1_List", ",", "f2_List", ",", "f3_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"f1Position", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"sixNames", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f1"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
       RowBox[{"f2Position", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"sixNames", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f2"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", 
       RowBox[{"f3Position", "=", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{"sixNames", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}], "==", "f3"}], "&"}]}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ",", "mat"}], "}"}], ",", 
     RowBox[{
      RowBox[{"mat", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gVector", "[", 
           RowBox[{"sixRoads", ",", 
            RowBox[{"sixCurves", "[", 
             RowBox[{"[", "f1Position", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"gVector", "[", 
           RowBox[{"sixRoads", ",", 
            RowBox[{"sixCurves", "[", 
             RowBox[{"[", "f2Position", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"gVector", "[", 
           RowBox[{"sixRoads", ",", 
            RowBox[{"sixCurves", "[", 
             RowBox[{"[", "f3Position", "]"}], "]"}]}], "]"}]}], "}"}], 
        "]"}]}], ";", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Det", "[", "mat", "]"}], "]"}], "*", 
          RowBox[{"KNcone6pt", "[", 
           RowBox[{"f1", ",", "f2", ",", "f3"}], "]"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "3"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mat", ".", 
               RowBox[{"{", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "4"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mat", ".", 
               RowBox[{"{", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"1", ",", "5"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mat", ".", 
               RowBox[{"{", 
                RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}], ")"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Exp", "[", "f__", "]"}], ":>", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "//", "Expand"}], "//", "Simplify"}], "//", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{"#", ",", 
               RowBox[{"X", "[", "__", "]"}]}], "]"}], "&"}]}], "]"}]}], 
         "}"}]}], "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.931352173559863*^9, 3.931352296850116*^9}, {
   3.93135232955079*^9, 3.9313523559361978`*^9}, {3.9313527095667024`*^9, 
   3.9313527391899776`*^9}, {3.931352811239521*^9, 3.9313528280318274`*^9}, {
   3.931354824692902*^9, 3.931354914930316*^9}, {3.931354981691841*^9, 
   3.931355028767376*^9}, {3.9313552100462894`*^9, 3.93135521689532*^9}, {
   3.9313552706431875`*^9, 3.9313553567098713`*^9}, {3.931355553821809*^9, 
   3.9313557180381308`*^9}, {3.931355942750843*^9, 3.9313559506534405`*^9}, {
   3.931357170645112*^9, 3.9313571740739193`*^9}, {3.9313577192275743`*^9, 
   3.9313577236856737`*^9}, {3.931357966752781*^9, 3.931357973830725*^9}, {
   3.9313581942964754`*^9, 3.931358264235267*^9}, {3.931358318907729*^9, 
   3.9313583227183156`*^9}, {3.931358356504568*^9, 3.9313583697663555`*^9}, {
   3.93135842364299*^9, 3.9313584308854237`*^9}, {3.931363588623103*^9, 
   3.931363628347561*^9}, {3.9313641580879793`*^9, 3.931364338627627*^9}, {
   3.9313651181562366`*^9, 3.931365275907507*^9}, {3.9313653233317013`*^9, 
   3.9313653449584246`*^9}, 3.9313653793602877`*^9, 3.931884050216767*^9, {
   3.933153339057584*^9, 3.933153343392786*^9}, {3.9331534909826665`*^9, 
   3.933153617429516*^9}, {3.93315365442293*^9, 3.9331536611351833`*^9}, {
   3.9331536985106163`*^9, 3.9331536991861925`*^9}, {3.933153744468891*^9, 
   3.9331538238961926`*^9}, {3.933153912214321*^9, 3.9331539144865675`*^9}, {
   3.93315434955939*^9, 3.933154428380189*^9}, {3.9331570277061634`*^9, 
   3.9331570278266706`*^9}, {3.93315797572036*^9, 3.9331579758647237`*^9}, {
   3.9331581762015*^9, 3.933158181541712*^9}, {3.933158291410614*^9, 
   3.933158308341942*^9}, {3.933158538454338*^9, 3.933158538965704*^9}, {
   3.9331586008933477`*^9, 3.933158632514346*^9}, {3.933158665854147*^9, 
   3.9331587776557703`*^9}, {3.9331589722056274`*^9, 
   3.9331589724614773`*^9}, {3.9331590048370056`*^9, 3.933159026941134*^9}, {
   3.933159082383135*^9, 3.9331591947876716`*^9}, {3.9331592466221094`*^9, 
   3.933159251495819*^9}, {3.9331592943336315`*^9, 3.93315941044471*^9}, {
   3.9331595325346384`*^9, 3.933159534476355*^9}, {3.933161098335966*^9, 
   3.933161114671193*^9}, {3.9331790147518854`*^9, 3.9331790553214064`*^9}, {
   3.9331791182958064`*^9, 3.93317914777995*^9}, {3.9331791896130066`*^9, 
   3.933179239435033*^9}, {3.933179554507065*^9, 3.933179554927075*^9}, {
   3.933179586605899*^9, 3.9331796718776636`*^9}, 3.9331797148065166`*^9, {
   3.933179745236432*^9, 3.933179839292881*^9}, {3.933235310116049*^9, 
   3.93323533909686*^9}, {3.9332353726768007`*^9, 3.933235376782679*^9}, {
   3.9332354223981724`*^9, 3.933235458760599*^9}, 3.9332355330991163`*^9, {
   3.933235847759408*^9, 3.9332358630206366`*^9}, {3.933235908033576*^9, 
   3.933236019013234*^9}, {3.933236203533036*^9, 3.933236203792994*^9}, {
   3.933236434308483*^9, 3.933236451694233*^9}, {3.933236558423609*^9, 
   3.933236726617338*^9}, {3.9332367668697443`*^9, 3.9332367690258636`*^9}, {
   3.933436426074937*^9, 3.933436467115546*^9}, {3.93343656220207*^9, 
   3.933436571275756*^9}, {3.9334368552576838`*^9, 3.9334368559846725`*^9}, {
   3.933437454780902*^9, 3.9334374724689817`*^9}, {3.9336091147788696`*^9, 
   3.9336091945309563`*^9}, 3.933609244008196*^9, {3.9336092758302536`*^9, 
   3.9336092806842327`*^9}, {3.933609333417145*^9, 3.9336093395140247`*^9}, {
   3.933609380747959*^9, 3.9336093887841644`*^9}, {3.933609487541815*^9, 
   3.933609496378992*^9}, {3.93360959690003*^9, 3.9336096144892864`*^9}, {
   3.934018856272746*^9, 3.9340188889364834`*^9}, {3.9340257508395214`*^9, 
   3.9340257614105396`*^9}, {3.934026069987523*^9, 3.934026083963135*^9}, {
   3.9343547568579245`*^9, 3.934354757020054*^9}, {3.9343548263232193`*^9, 
   3.9343548862292*^9}, {3.934354920556802*^9, 3.9343549268646774`*^9}, {
   3.9347408371494846`*^9, 3.934740873293335*^9}, {3.9348873875374365`*^9, 
   3.9348874315733995`*^9}, {3.93644514315238*^9, 3.9364452906374865`*^9}, 
   3.950783477759917*^9, {3.9507835680136695`*^9, 3.950783620374462*^9}, {
   3.956417363239355*^9, 3.9564174338277035`*^9}, {3.956418542121134*^9, 
   3.956418553364622*^9}, {3.9564188026274815`*^9, 3.956418820828474*^9}, {
   3.956418857551016*^9, 3.9564188785142403`*^9}, 3.9564189243639717`*^9, {
   3.9564190188269043`*^9, 3.956419044070669*^9}, {3.9564191618373203`*^9, 
   3.9564191729165688`*^9}, {3.95641922413072*^9, 3.956419232421385*^9}, {
   3.9564196624252357`*^9, 3.956419675108639*^9}, {3.956419716956791*^9, 
   3.9564197258102055`*^9}, {3.9564197866847515`*^9, 3.956419826233734*^9}, {
   3.966702365619182*^9, 3.9667023743792267`*^9}, {3.966702408918606*^9, 
   3.966702473803009*^9}, {3.9677471773770676`*^9, 3.967747188601845*^9}, 
   3.96774726316774*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"f5dbc39e-be75-438c-b7d4-f72272b6249d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"integrandList6pt", "=", 
   RowBox[{"KNcone6ptParam", "@@@", "cones6pt"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kinList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "3"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "4"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"1", ",", "5"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "4"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "5"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"2", ",", "6"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "5"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"3", ",", "6"}], "]"}], ",", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integrand6pt", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"integrandList6pt", "[", 
    RowBox[{"[", "13", "]"}], "]"}], "//.", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"kinList", "[", 
        RowBox[{"[", "jj", "]"}], "]"}], ",", 
       RowBox[{"kin", "[", 
        RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand6pt", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6"}], "}"}]}], "}"}], ",", "kin_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"integrandList6pt", "[", 
     RowBox[{"[", "14", "]"}], "]"}], "//.", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{
        RowBox[{"kinList", "[", 
         RowBox[{"[", "jj", "]"}], "]"}], ",", 
        RowBox[{"kin", "[", 
         RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phases6ptReg", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", 
          RowBox[{"(", 
           RowBox[{"X", "@@", 
            RowBox[{"cones6pt", "[", 
             RowBox[{"[", 
              RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ")"}]}], "]"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"phases6ptPoch", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"Times", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"Length", "[", "#", "]"}]}], 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", "#"}], "]"}]}], 
           ")"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{"Subsets", "[", 
           RowBox[{"Complement", "[", 
            RowBox[{"kinList", ",", 
             RowBox[{"X", "@@@", 
              RowBox[{"cones6pt", "[", 
               RowBox[{"[", "ii", "]"}], "]"}]}]}], "]"}], "]"}], ")"}]}], ",",
         "1"}], "]"}], "//", "Total"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "14"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9564172926494617`*^9, 3.9564173548511124`*^9}, {
   3.9564174668083076`*^9, 3.956417798299223*^9}, 3.9564180473307343`*^9, {
   3.9564181192470665`*^9, 3.9564184088519783`*^9}, {3.9564184466768703`*^9, 
   3.956418477156908*^9}, 3.956419876887125*^9, {3.9564203043425045`*^9, 
   3.9564204490271473`*^9}, {3.9570095674094925`*^9, 
   3.9570095720923233`*^9}, {3.957009609571762*^9, 3.957009623249481*^9}, {
   3.957009662064842*^9, 3.9570097195124035`*^9}, {3.9570106598860474`*^9, 
   3.9570106697050896`*^9}, {3.967746484298607*^9, 3.967746492237873*^9}, {
   3.967746527706827*^9, 3.9677465403112965`*^9}, {3.967746973635956*^9, 
   3.9677469921929893`*^9}, {3.9677470677940807`*^9, 3.967747088151247*^9}, {
   3.96774727966481*^9, 3.9677473531494102`*^9}, {3.967973660347802*^9, 
   3.967973688924151*^9}, {3.9679746711213017`*^9, 
   3.9679746733694353`*^9}},ExpressionUUID->"8ddeeb82-9e97-9948-b64d-\
1f6afd0aa909"]
}, Closed]],

Cell[CellGroupData[{

Cell["Periodic contour", "Subsection",
 CellChangeTimes->{{3.9667025086500797`*^9, 
  3.966702510353705*^9}},ExpressionUUID->"9e6952e9-1cd4-4ab1-96a9-\
c4f48e689ea0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get6pt", "[", 
   RowBox[{"kin_List", ",", "RMax_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Quiet", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{"integrand6pt", "[", 
             RowBox[{
              RowBox[{"cones6pt", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"t1", ",", "0", ",", "RMax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t2", ",", "0", ",", "RMax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t3", ",", "0", ",", "RMax"}], "}"}]}], "]"}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "1"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"t1", "->", 
               RowBox[{"RMax", "+", 
                RowBox[{"I", " ", "\[Tau]1"}]}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]1", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t2", ",", "0", ",", "RMax"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t3", ",", "0", ",", "RMax"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "2"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"t2", "->", 
               RowBox[{"RMax", "+", 
                RowBox[{"I", " ", "\[Tau]2"}]}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]2", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t1", ",", "0", ",", "RMax"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t3", ",", "0", ",", "RMax"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "3"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"t3", "->", 
               RowBox[{"RMax", "+", 
                RowBox[{"I", " ", "\[Tau]3"}]}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]3", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t2", ",", "0", ",", "RMax"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t1", ",", "0", ",", "RMax"}], "}"}]}], "]"}]}], "+", 
          " ", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "1"}], "]"}], "]"}], 
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "2"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]1"}]}]}], ",", 
                RowBox[{"t2", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]2"}]}]}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]1", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]2", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t3", ",", "0", ",", "RMax"}], "}"}]}], "]"}]}], "+", 
          " ", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "1"}], "]"}], "]"}], 
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "3"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]1"}]}]}], ",", 
                RowBox[{"t3", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]3"}]}]}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]1", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]3", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t2", ",", "0", ",", "RMax"}], "}"}]}], "]"}]}], "+", 
          " ", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "3"}], "]"}], "]"}], 
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "2"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t3", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]3"}]}]}], ",", 
                RowBox[{"t2", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]2"}]}]}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]3", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]2", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"t1", ",", "0", ",", "RMax"}], "}"}]}], "]"}]}], "+", 
          " ", 
          RowBox[{
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "1"}], "]"}], "]"}], 
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "2"}], "]"}], "]"}], " ", 
           RowBox[{"phases6ptReg", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "3"}], "]"}], "]"}], "*", 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"integrand6pt", "[", 
               RowBox[{
                RowBox[{"cones6pt", "[", 
                 RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t1", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]1"}]}]}], ",", 
                RowBox[{"t3", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]3"}]}]}], ",", 
                RowBox[{"t2", "->", 
                 RowBox[{"RMax", "+", 
                  RowBox[{"I", " ", "\[Tau]2"}]}]}]}], "}"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]3", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]2", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]1", ",", "0", ",", 
               RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}]}], " ", ")"}], "//.", 
        RowBox[{"kinRules", "[", "kin", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "cones6pt", "]"}]}], "}"}]}], "]"}], "//", 
    "N"}], "//", "Total"}]}]], "Input",
 CellChangeTimes->{{3.9570093416432343`*^9, 3.957009427458168*^9}, {
  3.9570094756026917`*^9, 3.9570095129805393`*^9}, {3.95700974530982*^9, 
  3.9570097544577656`*^9}, {3.957009798778883*^9, 3.9570100817068653`*^9}, {
  3.957016886753193*^9, 3.9570168983467865`*^9}, {3.9677470933959427`*^9, 
  3.967747099184511*^9}},ExpressionUUID->"b5eac8ab-c5fb-244d-b9d3-\
2746986758b0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pochhammer contour", "Subsection",
 CellChangeTimes->{{3.96670300457751*^9, 
  3.966703007441338*^9}},ExpressionUUID->"afa4a6bb-4d11-4336-afd4-\
50c85b739035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poch6pt", "[", 
   RowBox[{"kin_List", ",", "RMax_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"Quiet", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"phases6ptPoch", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "/", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"1", "-", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", 
                RowBox[{"kinList", "[", 
                 RowBox[{"[", "kk", "]"}], "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"kk", ",", "9"}], "}"}]}], "]"}]}], "//.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Rule", "[", 
             RowBox[{
              RowBox[{"kinList", "[", 
               RowBox[{"[", "jj", "]"}], "]"}], ",", 
              RowBox[{"kin", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"jj", ",", "9"}], "}"}]}], "]"}]}], ")"}], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "RMax", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", "\[Sigma]1"}]}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "RMax", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", "\[Sigma]2"}]}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", "RMax", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", "\[Sigma]3"}]}], ")"}]}], "+", 
              RowBox[{"2", "\[Pi]", " ", "I"}]}], ")"}], 
            RowBox[{"integrand6pt", "[", 
             RowBox[{
              RowBox[{"cones6pt", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "kin"}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"t1", "->", 
              RowBox[{
               RowBox[{"4", "RMax", " ", "\[Sigma]1", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Sigma]1"}], ")"}]}], "+", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]1"}]}]}], ",", 
             RowBox[{"t2", "->", 
              RowBox[{
               RowBox[{"4", "RMax", " ", "\[Sigma]2", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Sigma]2"}], ")"}]}], "+", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]2"}]}]}], ",", 
             RowBox[{"t3", "->", 
              RowBox[{
               RowBox[{"4", "RMax", " ", "\[Sigma]3", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Sigma]3"}], ")"}]}], "+", 
               RowBox[{"2", "\[Pi]", " ", "I", " ", "\[Sigma]3"}]}]}]}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]3", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", 
        RowBox[{"Length", "[", "cones6pt", "]"}]}], "}"}]}], "]"}], "//", 
    "Total"}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.9564202124255524`*^9, 3.9564202513782196`*^9}, {
   3.956420455675215*^9, 3.9564206058128643`*^9}, {3.9564215200224457`*^9, 
   3.956421543933117*^9}, {3.956421920177984*^9, 3.956421921145998*^9}, 
   3.956422475418787*^9, 3.956422930341234*^9, {3.956490697928467*^9, 
   3.9564907003471375`*^9}, {3.956816160472353*^9, 3.9568161695339203`*^9}, {
   3.956827224653433*^9, 3.956827229982403*^9}, {3.9568529096260834`*^9, 
   3.9568529101374664`*^9}, 3.9569206154408436`*^9, {3.957009574528427*^9, 
   3.957009578654381*^9}, {3.9677471224154663`*^9, 3.967747125421692*^9}, 
   3.967973853059711*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"4bcfe3db-b8a5-7648-b1c9-c2061e962161"]
}, Closed]],

Cell[CellGroupData[{

Cell["Exact answer from series expansion", "Subsection",
 CellChangeTimes->{{3.9667048241758833`*^9, 
  3.96670483064785*^9}},ExpressionUUID->"7f9ebcd8-2b89-4dc6-a097-\
02539c2083fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exact6pts", "[", 
   RowBox[{"kin_List", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "X13", ",", "X14", ",", "X15", ",", "X24", ",", "X25", ",", "X26", ",", 
      "X35", ",", "X36", ",", 
      RowBox[{"X46", "=", "kin"}], ",", "cond", ",", "A4"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "X13", ",", "X14", ",", "X15", ",", "X24", ",", "X25", ",", "X26", ",",
          "X35", ",", "X36", ",", "X46"}], "}"}], "=", "kin"}], "]"}], ";", 
     RowBox[{
      RowBox[{"A4", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "x", "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", "y", "]"}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"x", "+", "y"}], "]"}]}]}], "//", "N"}]}], ";", 
     RowBox[{"cond", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "X35"}], "+", "X36", "+", "X25"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "X25"}], "+", "X24", "+", "X26", "+", "X35"}], ">", 
         "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "X36"}], "+", "X26", "+", "X35", "+", "X46"}], ">", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"X24", "-", "X25", "+", "X26", "+", 
          RowBox[{"2", "X35"}], "-", "X36", "+", "X46"}], ">", "0"}]}], 
       "}"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"And", "@@", "cond"}], ",", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "k24"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "X24"}], "+", "X25", "-", "X35"}], ",", "k24"}], 
             "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "k35"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "X35"}], "+", "X36", "-", "X46"}], ",", "k35"}], 
             "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "k25"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "X25"}], "+", "X26", "+", "X35", "-", "X36"}], ",",
               "k25"}], "]"}], 
            RowBox[{"A4", "[", 
             RowBox[{
              RowBox[{"X13", "+", "k24", "+", "k25"}], ",", "X24"}], "]"}], 
            RowBox[{"A4", "[", 
             RowBox[{
              RowBox[{"X14", "+", "k24", "+", "k25", "+", "k35"}], ",", 
              "X35"}], "]"}], 
            RowBox[{"A4", "[", 
             RowBox[{
              RowBox[{"X15", "+", "k35", "+", "k25"}], ",", "X46"}], "]"}]}], 
           "//", "N"}], ",", 
          RowBox[{"{", 
           RowBox[{"k24", ",", "0", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k25", ",", "0", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k35", ",", "0", ",", "n"}], "}"}]}], "]"}], 
        ",", "\"\<Series not convergent\>\""}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.956813568995634*^9, 3.9568136941063747`*^9}, {
   3.9568137356777267`*^9, 3.956814026801651*^9}, {3.956814137246111*^9, 
   3.9568141744504833`*^9}, {3.9568142161082115`*^9, 
   3.9568142498758373`*^9}, {3.956921247672983*^9, 3.9569212529502335`*^9}, 
   3.9569250866412735`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"60cd1e72-94d1-cd49-ba1f-9a8bb1b931f2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Varying X13", "Subsection",
 CellChangeTimes->{{3.966704868888262*^9, 
  3.966704871442059*^9}},ExpressionUUID->"40060d7d-4934-460d-97f3-\
a9a952fe9654"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data6pt1Poch", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{"Poch6pt", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "215"}], "/", "100"}], "+", 
           RowBox[{"x", "/", "10"}]}], ",", 
          RowBox[{
           RowBox[{"-", "11"}], "/", "10"}], ",", 
          RowBox[{
           RowBox[{"-", "12"}], "/", "10"}], ",", 
          RowBox[{"13", "/", "10"}], ",", 
          RowBox[{"14", "/", "10"}], ",", 
          RowBox[{"12", "/", "10"}], ",", 
          RowBox[{"18", "/", "10"}], ",", 
          RowBox[{"5", "/", "10"}], ",", 
          RowBox[{"9", "/", "10"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"Log", "[", "3", "]"}], "+", 
         RowBox[{"1", "/", "100"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "20"}], ",", "10"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9568148396980705`*^9, 3.956814862728121*^9}, {
   3.956921028290058*^9, 3.956921049430788*^9}, {3.9569211147517242`*^9, 
   3.9569212034552193`*^9}, {3.957010691670109*^9, 3.957010704789877*^9}, 
   3.957016854253868*^9, {3.9570785937715206`*^9, 3.9570786667967567`*^9}, {
   3.957084167204773*^9, 3.9570841718412533`*^9}, 3.957807649641882*^9, {
   3.967748085651163*^9, 3.9677480952115097`*^9}, {3.967782480144908*^9, 
   3.967782481889905*^9}, {3.967975456801056*^9, 3.967975464680586*^9}, {
   3.9679766587908154`*^9, 3.967976663419663*^9}, {3.967980186714329*^9, 
   3.967980189442627*^9}},ExpressionUUID->"6961e73e-7a06-0444-bb9b-\
65a1192ec096"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exact6pt1", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{"exact6pts", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "215"}], "/", "100"}], "+", 
           RowBox[{"x", "/", "100"}]}], ",", 
          RowBox[{
           RowBox[{"-", "11"}], "/", "10"}], ",", 
          RowBox[{
           RowBox[{"-", "12"}], "/", "10"}], ",", 
          RowBox[{"13", "/", "10"}], ",", 
          RowBox[{"14", "/", "10"}], ",", 
          RowBox[{"12", "/", "10"}], ",", 
          RowBox[{"18", "/", "10"}], ",", 
          RowBox[{"5", "/", "10"}], ",", 
          RowBox[{"9", "/", "10"}]}], "}"}], ",", "60"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "210"}], ",", "110"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9570841948776474`*^9, {3.96774807356674*^9, 3.9677480813177795`*^9}, 
   3.9679746432722588`*^9},ExpressionUUID->"5985ecd3-103a-4748-93a4-\
22e188f3a29a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"datplot6pt1Poch", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "215"}], "/", "100"}], "+", 
        RowBox[{"x", "/", "10"}]}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "215"}], "/", "100"}], "+", 
             RowBox[{"x", "/", "10"}]}], ")"}]}], "]"}], 
         RowBox[{"data6pt1Poch", "[", 
          RowBox[{"[", 
           RowBox[{"x", "+", "21"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "20"}], ",", "10"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"datPlot6ptExact1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "215"}], "/", "100"}], "+", 
        RowBox[{"x", "/", "100"}]}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "215"}], "/", "100"}], "+", 
             RowBox[{"x", "/", "100"}]}], ")"}]}], "]"}], 
         RowBox[{"exact6pt1", "[", 
          RowBox[{"[", 
           RowBox[{"211", "+", "x"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "210"}], ",", "110"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9569252079073143`*^9, 3.9569253497102413`*^9}, {
  3.956925384266327*^9, 3.956925394285616*^9}, {3.9569269152699623`*^9, 
  3.956926943335697*^9}, {3.9569270234039173`*^9, 3.9569270477987976`*^9}, {
  3.9570107258278694`*^9, 3.957010749978142*^9}, {3.957016836767473*^9, 
  3.957016838462982*^9}, {3.9570863588655243`*^9, 3.957086395353071*^9}, {
  3.957086425645809*^9, 3.95708644426589*^9}, {3.9570864863600006`*^9, 
  3.957086496260332*^9}, {3.9570927644978905`*^9, 3.957092766432453*^9}, {
  3.9570937283100243`*^9, 3.957093730363577*^9}, {3.9578076595587177`*^9, 
  3.9578076698927784`*^9}, {3.967974592424226*^9, 
  3.9679746180565033`*^9}},ExpressionUUID->"6b8bea97-dbc2-374b-9a0e-\
50f2629bc05d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"datPlot6ptExact1", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Exact answer\>\"", "]"}], "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.9"}], "}"}], "]"}]}], "]"}]}]}], "]"}], ",", 
   
   RowBox[{"ListPlot", "[", 
    RowBox[{"datplot6pt1Poch", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Small"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"Darker", "[", 
       RowBox[{"Green", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"text2", "[", "\"\<Pochhammer contour\>\"", "]"}], "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.28", ",", "0.8"}], "}"}], "]"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", "PlotFS"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "text", "[", "\"\<\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)\>\"", "]"}], ",", 
      RowBox[{
      "text", "[", "\"\<|\!\(\*SubscriptBox[\(P\), \
\(6\)]\)\!\(\*SubscriptBox[\(A\), \(6\)]\)|\>\"", "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.95692536803442*^9, 3.956925415379719*^9}, {
   3.956925511716446*^9, 3.9569255562106647`*^9}, {3.956925646683403*^9, 
   3.9569256615806866`*^9}, {3.956925754576006*^9, 3.956925790091179*^9}, {
   3.9569258305803013`*^9, 3.9569258537992363`*^9}, {3.956925902160164*^9, 
   3.956925943391571*^9}, {3.9569261184724903`*^9, 3.956926260489561*^9}, {
   3.9569263782071495`*^9, 3.9569264268949413`*^9}, {3.956926491327408*^9, 
   3.956926498642563*^9}, {3.956926598418146*^9, 3.9569266095945873`*^9}, {
   3.9569266967451134`*^9, 3.956926703464697*^9}, {3.956926953477762*^9, 
   3.9569269894685574`*^9}, 3.956927111991623*^9, {3.957010776561014*^9, 
   3.9570107962293015`*^9}, {3.957016811205433*^9, 3.9570168160176888`*^9}, 
   3.957086459925598*^9, {3.9570922300827007`*^9, 3.95709224386858*^9}, {
   3.957092282164566*^9, 3.9570922934298344`*^9}, {3.957092374149233*^9, 
   3.9570923763482056`*^9}, {3.957092474344204*^9, 3.957092576767418*^9}, {
   3.9570926343604584`*^9, 3.9570926767171326`*^9}, {3.9570927935351257`*^9, 
   3.9570927983708096`*^9}, {3.9570937092860126`*^9, 
   3.9570938177622414`*^9}, {3.9578076769507046`*^9, 3.957807696290762*^9}, 
   3.967974630512021*^9},ExpressionUUID->"79ef3c88-ba7b-4204-8d19-\
a98e520dfcb8"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           {RGBColor[1, 0, 0], PointSize[0.007333333333333334], Thickness[
            0.005], LineBox[CompressedData["
1:eJwlz00ow3Ecx/E18rSHvrNnZawpnNXi8N++OFhRaxqlVvKYC8Zhh01RmpKD
HBjzEOYiy8FD7TD6Rg0hB4dRHBTlKcqQA/H//Xzq2+/26v0zt/bWd0glEolR
PPb+T0Xf1mjKmUrHzxLP+N4HkLWgtr0qnIHPrpgp+AT0Mnr90ypk4Y1fs15z
A7Sw6Z6uvMrGZMQr5CSB3nprp3p8Mjw9YQM66G+TBmQK3P9gIJD+Yjn6FVYi
01wxIL/zziLkAoqYKAK1NDr3j84BVxgXAfL9js09T6gwPMMG9J2Ib3nrclGM
E0Egu20xbk5TI9NMQaDZzHfTybYaAyzPD+RI21EK7RrsY5wXqOihb7JKqcVO
PiD5fPrS2qYWPRwEOh5IqBxuHdbzQLHv13J4/6pDB/8wUMdt2UbziB45JwCF
3LrLQb0By/iAHu2FPfkRA5ZyEGio6yypKDViAQ8E2u0e3i1eNSLP0wA1NH0Z
qi15yLkcIJt8sLwilId/pnOumw==
             "]], LineBox[CompressedData["
1:eJw11H9MlHUcB3CSk57fD8fx4+B+kGAohYIQlKY+X6oJZKkoYQjTsiOcgiAg
UzB/NDHHCjQCE5YJxwQ0FSHkQMxPImzEj0lid+q0PLBkmqOU44ZNu7vnw2d7
9vzxbO99Pnvt/czamL06fYabm9snjsf5fpho0hc/EKF+ZbI6KFNDzMacJYxZ
hNNj754c7NeQrom5aWWXRfBsVFzoDdGSM3F3C73PiBBvVgpPdmpJ1VHniLD8
aqciokdLih84A0WwWn0bPmZ1ZJsjzZgjwtrqE81bE3TEEeZIFKFt3fmjS/fq
SLwzLk6E6ARS2XFWR6JcI0JfU/7pAbOOBLoCRfjqb7PJYNcRxrWgCLnzJrK2
KvXE5lxvQoBFq43pt4L0xBV3V4DhtBtBx8L0ZKDfOQIk3hb9T83XE+e1iSYB
Yp6FNdvn6kmd81yjAP3D9jV7NHriWq9MgLxOv/SFHnpS5IwrFMD67cHE4DEd
+dQ1AhhtdaVvXtGR1a5AAWZra459fkRHXOcuESA1ukT1dKOOhLoOFiDoHhxu
DNERV5y3AO1Vj4a+sWqJm2sE8I3Kr+2u1BLZg4eQXavuL3tbix48vLLus+9f
vj/twUNuxuWbOcUa9OBhj+K/yws1GvTg4dD49YryxgD04OFVo91YHhGAHjy4
tTWsSGzyRw8ezFaz4s+5/ujBQ5dnvZRVpUYPHkZWpexWzFSjBw/7Ctti+zb5
oQcPC3aMeox0+6IHB7+k1MZma33RgwOfDCq5ItMHPTjI/vrk4V3nvdGDg+39
kbNXTKnQg4MWS6Zf9Bsq9OCgdXP3svU5XujBgTVrSbK9VokeHAQU/9oQddUT
PTioGbrww/5xET04uDN6PbYpRkAPDj74gr+WlMehBwd94T4Jf5xg0IODkgdX
qrqGKPRgYWdgXUvuEw/0YCG5Oi/FIM5EDxbsL3V6egW7owcL7eZ0N3v4C+jB
QtvxjobQrGeS7MECmVO59NrWKUn2YGHwYnfB43SbJHuwUKk8nlSx5l9J9mAh
o8NrqGzbQ0n2YEFV0KNePG9Ukj1YCK7dtNNkMkuyBwvzrZYaDd0pyR4MBBXv
Lxo+2CXJHgxw7gHUncqbkuzBwIbepBlxpnuS7MHAa1vK2reHPJJkDwZK/lIF
WhIeS7IHA7t+bk4d3j0pyR4M1Fxi9r547qkkezDQs7y9Lv7355LswUBoOBvx
umIGejBQ/d6tL+t9FOjBQGZK1tmPgj3Qg4HRlbc1g2EUejj2e3/gp9QFDHrQ
EDnepy6I4NCDhoGV/OaSUAE9aDh/JCbbXfBEDxpS8y1pp92V6EGDoeV5bNGE
EvtBw6yOtzQhI17YDxpaF+t/zOhXYT9o6L1huDjV5I39oME01jpSdcgH+0HD
b5m2e4otvtgPGryf9pyySdP9oCGv9J/UcFGN/aDAx9abm21RYz8o+A6KLDuq
/bEfFBxII5PChwHYD8f3yB1DNl6D/aBg97Yav8lODfaDgrXxc5ZaDFrsBwXu
7yjKDTOn/1cU5JRErtl0bPp/RcHVhtFL58L16EHB7ZZ9Ucp2PXpQMJi7ISZl
USB6UFC6Ibp8fUsg+R9IgsLB
             "]], LineBox[CompressedData["
1:eJw103tQVGUYBvBz2XNOAgrCSoLAnoOGl0k0MyMRv8/CdCJCvIxaeckLA2mC
5GUCBmZClAyWLt7QTEYyQQFtQjEd8ZmcqFUMg1FSGZUkBsVdQtn1gkTsfl/P
zJnz1/fM+85vXmNF6tzVkiAIKwc+9/9+4qmwvE4NEf3+Lwhv6rS5NC3Gq1mD
NfBoSPlGnZ53jnm/6GcN63wPpbSX6LRqVmuGuUrD4YoRR8t+1eneYnc0SP1T
brTe1Wlep7tQg9k6alGeZtD1A22laRrOfd18f5tu0IGygUYNLXXWa7cmG3S2
u26Whuz3Qlu2xBr0ZU80GPU9r6YlGNTiKdQQrtvPfrPAoF6eATXULbI1qQsN
6nKP51Rxz7Yxs2KeQT11rSpGWv5dXBhn0Ev17qiY2hFVe2S6Qd3bJp5SUbEl
4rA23qDfudctVXF8mXihLNCgnvGKVFjS+3bv6NVpprsuQ0XN0BNvNN3QaZIn
KsL0GXXranQ611Oo4lzt0zvpVp161o1RcfVE20T7cp2O9Sys4sAfp832SJ16
6swq1nrF7de6LVTwRMX1ZL07P9NCmYeCpZEzzPl9YdxDweqP9p2ctDmMeyho
nDou/nRHKPdQsP1k8bD5c0O5hwJLVHjQa9Uh3ENB4oQ9kd8PCeEeCpqzqnpv
fDCCeyg4HJ7iDKsK5h4KIpbWLqt5GMQ9FBxYsurt7klB3ENBlcO2J2TtcO6h
oPqHqM6CA89zDxN+yrYcK74UyD1MyG3J9fvWNYx7mGCzFrseBw/jHiY0pOX0
+USbuYcJG57oqXRhAPcw4bdH0dF9qf7cw4Q70dsdx/OGcg8TAob7ltfv8eMe
JqR+PnT09nm+3GPgfad32aj0wdzDhP12Ii+3enMPE7JCqiOnlg/iHib4HYyv
rzmvcQ8Z6X+P8Wm7qXAPGVeTXy+83CtzDxnjC9Kn7RwhcQ8ZybPOvTSHCNxD
RuWaIcPjLj8jzENGRUbAruzIJ4R5yPi0oSRh7z4nYR4yym73Xn0u+AFhHjJ+
nGHxz1lkJ8xDRkZwdkpWeTthHjL8k2KzQ1+8TZiHjK7Adv+Ai02EeUg4Y5CM
puZawjwkTMxZUUrbqgjzkNB/8+zY+ecvEeYh4dbBKa5d71wjzENC9Nqyv8YV
tBLmIeHKkSGxHUHthHlI+MzRIXe+dY8wDwk59dWNhUEOwjwkzJvi9bsv/iHM
Q8Iqx6aY9GkPCPOQENaiL/bOeUiYx8D7ntlXHm7pIcxDwiOfPz+hcU7CPER8
GLH6kNTgJMxDRHzSzMbZg12EeYi4aC8KtcguwjxEXPfpbyiqdBLmIWJ31+6O
0kFO7iGiNVEsX2nu4R4iNk1fP7L5wgPuISKrMOiCOq6be4jYnNjT/2iJg3uI
SLD1L8itvMs9RDjnVFht09q4h4ia5JldTd4t3EOAX8mZjLE+9dxDwNb8Z5Mf
T97LPQT8cs8++n5vI/cQYJ6/LqpEu8M9BKR89cqOdzfYuYeANbldRe2reriH
gMyEncG2rU+5h4AvYswL478U+H0IKIiL3VoQauL3ISDpmKMy667G70MAKdtX
97Hr//sQcGTC9bTWcD/6H10N1nQ=
             "]], LineBox[CompressedData["
1:eJwt0X9MlHUcB/AbILbLhj8udRA/TM5OTCYKgcTRt1N+eSneiXDgCRwNmdgK
C1tqAoaiokI5neKtUXIQbXjLQaMyfW8wMZFwaXYZPwbjsgKy2e557rm75+7i
nj7v7bvvvv+89/l+XivK3tGXB8lksqy5E7htbVVquc2PYeHI6ZxfFcyaNXlI
YfXj02uOj7dWLGPHZ3TfRB33w9PQkRYSHs6MzX2cyuhH/MMY8/ynL7ANUvyY
/bmq7MlsNJNLhX6csTQ8Vp5YwQJtWZM+3HAc+84Wt5LNlc01+vC1bPji/clY
JtU1+zBmO1xd1LWK7ZHiQ/nlTHatUcXUUqEPBx/8cn/pkTimkAb04d/U3N9+
qH+ZzQbGm/FiW+2iwaDWeNYfqOvzomlswl5TsY5dbgnEC3V4pl44lcD2S4Ve
mA8aRuf3rmfZ0oBe5JV2vTfwZAOLlj7sRVXDrj5tQhLjA3WcCF1Eeqy15hX2
41AgItJ/2toaZEtmlsD62kS01SeOGlM3ssPSgCKKY56JvteZyvTSh0WE1SWx
yhfT2GppgSKqbpnb1V+omUyKCMPko1cLkl9j/3t48L79j17TXkYeHvRXx50f
SHudPDzYeHXxxPjzGvLwYOZKcJ3VoSEPD7zi+TMpjzaRhwfnQiZya/s3k4cb
9plpzbHuDPJwI8q5/tnsLzPJw40Da/I/GLRkkYcbt5RjR+Ud2eThRmOPMiP0
ag55uKG/83bw9W+3kIcLKXmhMcohLXm4sO9cSxSzv0EeLpTkd34eGrSNPFzw
3Y7Y+64ylzxcmHe6TpX+0nbycCE/M1HVdHM7eQiovJn4vcWgIw8Bb1rbXR9y
OvIQkMimjy66oCcPAY9NJR8Zk3eQhwCdenVPwegO8hAQ5lpiFOvzyEOA1n5i
y6b4neThxLz4T0ZiR3aShxMPNB7+UmM+eTjR/lftwotpBeThxJokuWrp0wLy
cKK88LnBBZ0G8nAi5cA/YftNheTBI8xw8rOUyCLy4NGi7fnKMFJEHjwWTrmD
B8y7yIPH+L2cv6uLjeTBI6G3P7dw5W7y4KHwX2ndM72bPDiYT66bau4uJg8O
YxnD3bdrSsiDQ9dQY7RsVSl5zL27QywXzpaSBwdufK0iki8lDw53D0392VRi
Ig8H4hQ3KqbumMjDAc1bQ22Lk8pYeuW+yN+vO7BcHqHtMJWx/wCr3EIq
             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ]},
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[{
                Hue[0.67, 0.6, 0.6], 
                Directive[
                 PointSize[0.007333333333333334], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]], 
                Line[CompressedData["
1:eJwlz00ow3Ecx/E18rSHvrNnZawpnNXi8N++OFhRaxqlVvKYC8Zhh01RmpKD
HBjzEOYiy8FD7TD6Rg0hB4dRHBTlKcqQA/H//Xzq2+/26v0zt/bWd0glEolR
PPb+T0Xf1mjKmUrHzxLP+N4HkLWgtr0qnIHPrpgp+AT0Mnr90ypk4Y1fs15z
A7Sw6Z6uvMrGZMQr5CSB3nprp3p8Mjw9YQM66G+TBmQK3P9gIJD+Yjn6FVYi
01wxIL/zziLkAoqYKAK1NDr3j84BVxgXAfL9js09T6gwPMMG9J2Ib3nrclGM
E0Egu20xbk5TI9NMQaDZzHfTybYaAyzPD+RI21EK7RrsY5wXqOihb7JKqcVO
PiD5fPrS2qYWPRwEOh5IqBxuHdbzQLHv13J4/6pDB/8wUMdt2UbziB45JwCF
3LrLQb0By/iAHu2FPfkRA5ZyEGio6yypKDViAQ8E2u0e3i1eNSLP0wA1NH0Z
qi15yLkcIJt8sLwilId/pnOumw==
                 "]], 
                Line[CompressedData["
1:eJw11H9MlHUcB3CSk57fD8fx4+B+kGAohYIQlKY+X6oJZKkoYQjTsiOcgiAg
UzB/NDHHCjQCE5YJxwQ0FSHkQMxPImzEj0lid+q0PLBkmqOU44ZNu7vnw2d7
9vzxbO99Pnvt/czamL06fYabm9snjsf5fpho0hc/EKF+ZbI6KFNDzMacJYxZ
hNNj754c7NeQrom5aWWXRfBsVFzoDdGSM3F3C73PiBBvVgpPdmpJ1VHniLD8
aqciokdLih84A0WwWn0bPmZ1ZJsjzZgjwtrqE81bE3TEEeZIFKFt3fmjS/fq
SLwzLk6E6ARS2XFWR6JcI0JfU/7pAbOOBLoCRfjqb7PJYNcRxrWgCLnzJrK2
KvXE5lxvQoBFq43pt4L0xBV3V4DhtBtBx8L0ZKDfOQIk3hb9T83XE+e1iSYB
Yp6FNdvn6kmd81yjAP3D9jV7NHriWq9MgLxOv/SFHnpS5IwrFMD67cHE4DEd
+dQ1AhhtdaVvXtGR1a5AAWZra459fkRHXOcuESA1ukT1dKOOhLoOFiDoHhxu
DNERV5y3AO1Vj4a+sWqJm2sE8I3Kr+2u1BLZg4eQXavuL3tbix48vLLus+9f
vj/twUNuxuWbOcUa9OBhj+K/yws1GvTg4dD49YryxgD04OFVo91YHhGAHjy4
tTWsSGzyRw8ezFaz4s+5/ujBQ5dnvZRVpUYPHkZWpexWzFSjBw/7Ctti+zb5
oQcPC3aMeox0+6IHB7+k1MZma33RgwOfDCq5ItMHPTjI/vrk4V3nvdGDg+39
kbNXTKnQg4MWS6Zf9Bsq9OCgdXP3svU5XujBgTVrSbK9VokeHAQU/9oQddUT
PTioGbrww/5xET04uDN6PbYpRkAPDj74gr+WlMehBwd94T4Jf5xg0IODkgdX
qrqGKPRgYWdgXUvuEw/0YCG5Oi/FIM5EDxbsL3V6egW7owcL7eZ0N3v4C+jB
QtvxjobQrGeS7MECmVO59NrWKUn2YGHwYnfB43SbJHuwUKk8nlSx5l9J9mAh
o8NrqGzbQ0n2YEFV0KNePG9Ukj1YCK7dtNNkMkuyBwvzrZYaDd0pyR4MBBXv
Lxo+2CXJHgxw7gHUncqbkuzBwIbepBlxpnuS7MHAa1vK2reHPJJkDwZK/lIF
WhIeS7IHA7t+bk4d3j0pyR4M1Fxi9r547qkkezDQs7y9Lv7355LswUBoOBvx
umIGejBQ/d6tL+t9FOjBQGZK1tmPgj3Qg4HRlbc1g2EUejj2e3/gp9QFDHrQ
EDnepy6I4NCDhoGV/OaSUAE9aDh/JCbbXfBEDxpS8y1pp92V6EGDoeV5bNGE
EvtBw6yOtzQhI17YDxpaF+t/zOhXYT9o6L1huDjV5I39oME01jpSdcgH+0HD
b5m2e4otvtgPGryf9pyySdP9oCGv9J/UcFGN/aDAx9abm21RYz8o+A6KLDuq
/bEfFBxII5PChwHYD8f3yB1DNl6D/aBg97Yav8lODfaDgrXxc5ZaDFrsBwXu
7yjKDTOn/1cU5JRErtl0bPp/RcHVhtFL58L16EHB7ZZ9Ucp2PXpQMJi7ISZl
USB6UFC6Ibp8fUsg+R9IgsLB
                 "]], 
                Line[CompressedData["
1:eJw103tQVGUYBvBz2XNOAgrCSoLAnoOGl0k0MyMRv8/CdCJCvIxaeckLA2mC
5GUCBmZClAyWLt7QTEYyQQFtQjEd8ZmcqFUMg1FSGZUkBsVdQtn1gkTsfl/P
zJnz1/fM+85vXmNF6tzVkiAIKwc+9/9+4qmwvE4NEf3+Lwhv6rS5NC3Gq1mD
NfBoSPlGnZ53jnm/6GcN63wPpbSX6LRqVmuGuUrD4YoRR8t+1eneYnc0SP1T
brTe1Wlep7tQg9k6alGeZtD1A22laRrOfd18f5tu0IGygUYNLXXWa7cmG3S2
u26Whuz3Qlu2xBr0ZU80GPU9r6YlGNTiKdQQrtvPfrPAoF6eATXULbI1qQsN
6nKP51Rxz7Yxs2KeQT11rSpGWv5dXBhn0Ev17qiY2hFVe2S6Qd3bJp5SUbEl
4rA23qDfudctVXF8mXihLNCgnvGKVFjS+3bv6NVpprsuQ0XN0BNvNN3QaZIn
KsL0GXXranQ611Oo4lzt0zvpVp161o1RcfVE20T7cp2O9Sys4sAfp832SJ16
6swq1nrF7de6LVTwRMX1ZL07P9NCmYeCpZEzzPl9YdxDweqP9p2ctDmMeyho
nDou/nRHKPdQsP1k8bD5c0O5hwJLVHjQa9Uh3ENB4oQ9kd8PCeEeCpqzqnpv
fDCCeyg4HJ7iDKsK5h4KIpbWLqt5GMQ9FBxYsurt7klB3ENBlcO2J2TtcO6h
oPqHqM6CA89zDxN+yrYcK74UyD1MyG3J9fvWNYx7mGCzFrseBw/jHiY0pOX0
+USbuYcJG57oqXRhAPcw4bdH0dF9qf7cw4Q70dsdx/OGcg8TAob7ltfv8eMe
JqR+PnT09nm+3GPgfad32aj0wdzDhP12Ii+3enMPE7JCqiOnlg/iHib4HYyv
rzmvcQ8Z6X+P8Wm7qXAPGVeTXy+83CtzDxnjC9Kn7RwhcQ8ZybPOvTSHCNxD
RuWaIcPjLj8jzENGRUbAruzIJ4R5yPi0oSRh7z4nYR4yym73Xn0u+AFhHjJ+
nGHxz1lkJ8xDRkZwdkpWeTthHjL8k2KzQ1+8TZiHjK7Adv+Ai02EeUg4Y5CM
puZawjwkTMxZUUrbqgjzkNB/8+zY+ecvEeYh4dbBKa5d71wjzENC9Nqyv8YV
tBLmIeHKkSGxHUHthHlI+MzRIXe+dY8wDwk59dWNhUEOwjwkzJvi9bsv/iHM
Q8Iqx6aY9GkPCPOQENaiL/bOeUiYx8D7ntlXHm7pIcxDwiOfPz+hcU7CPER8
GLH6kNTgJMxDRHzSzMbZg12EeYi4aC8KtcguwjxEXPfpbyiqdBLmIWJ31+6O
0kFO7iGiNVEsX2nu4R4iNk1fP7L5wgPuISKrMOiCOq6be4jYnNjT/2iJg3uI
SLD1L8itvMs9RDjnVFht09q4h4ia5JldTd4t3EOAX8mZjLE+9dxDwNb8Z5Mf
T97LPQT8cs8++n5vI/cQYJ6/LqpEu8M9BKR89cqOdzfYuYeANbldRe2reriH
gMyEncG2rU+5h4AvYswL478U+H0IKIiL3VoQauL3ISDpmKMy667G70MAKdtX
97Hr//sQcGTC9bTWcD/6H10N1nQ=
                 "]], 
                Line[CompressedData["
1:eJwt0X9MlHUcB/AbILbLhj8udRA/TM5OTCYKgcTRt1N+eSneiXDgCRwNmdgK
C1tqAoaiokI5neKtUXIQbXjLQaMyfW8wMZFwaXYZPwbjsgKy2e557rm75+7i
nj7v7bvvvv+89/l+XivK3tGXB8lksqy5E7htbVVquc2PYeHI6ZxfFcyaNXlI
YfXj02uOj7dWLGPHZ3TfRB33w9PQkRYSHs6MzX2cyuhH/MMY8/ynL7ANUvyY
/bmq7MlsNJNLhX6csTQ8Vp5YwQJtWZM+3HAc+84Wt5LNlc01+vC1bPji/clY
JtU1+zBmO1xd1LWK7ZHiQ/nlTHatUcXUUqEPBx/8cn/pkTimkAb04d/U3N9+
qH+ZzQbGm/FiW+2iwaDWeNYfqOvzomlswl5TsY5dbgnEC3V4pl44lcD2S4Ve
mA8aRuf3rmfZ0oBe5JV2vTfwZAOLlj7sRVXDrj5tQhLjA3WcCF1Eeqy15hX2
41AgItJ/2toaZEtmlsD62kS01SeOGlM3ssPSgCKKY56JvteZyvTSh0WE1SWx
yhfT2GppgSKqbpnb1V+omUyKCMPko1cLkl9j/3t48L79j17TXkYeHvRXx50f
SHudPDzYeHXxxPjzGvLwYOZKcJ3VoSEPD7zi+TMpjzaRhwfnQiZya/s3k4cb
9plpzbHuDPJwI8q5/tnsLzPJw40Da/I/GLRkkYcbt5RjR+Ud2eThRmOPMiP0
ag55uKG/83bw9W+3kIcLKXmhMcohLXm4sO9cSxSzv0EeLpTkd34eGrSNPFzw
3Y7Y+64ylzxcmHe6TpX+0nbycCE/M1HVdHM7eQiovJn4vcWgIw8Bb1rbXR9y
OvIQkMimjy66oCcPAY9NJR8Zk3eQhwCdenVPwegO8hAQ5lpiFOvzyEOA1n5i
y6b4neThxLz4T0ZiR3aShxMPNB7+UmM+eTjR/lftwotpBeThxJokuWrp0wLy
cKK88LnBBZ0G8nAi5cA/YftNheTBI8xw8rOUyCLy4NGi7fnKMFJEHjwWTrmD
B8y7yIPH+L2cv6uLjeTBI6G3P7dw5W7y4KHwX2ndM72bPDiYT66bau4uJg8O
YxnD3bdrSsiDQ9dQY7RsVSl5zL27QywXzpaSBwdufK0iki8lDw53D0392VRi
Ig8H4hQ3KqbumMjDAc1bQ22Lk8pYeuW+yN+vO7BcHqHtMJWx/wCr3EIq
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-4.25, -0.9833333333333361}, {0., 
                147.05154948502673`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {-0.9833333333333361, 0}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.007333333333333334], 
                  AbsoluteThickness[2], 
                  RGBColor[1, 0, 0], 
                  Thickness[0.005]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-4.25, -0.9833333333333361}, {0., 
               147.05154948502673`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-0.9833333333333361, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.007333333333333334], 
                 AbsoluteThickness[2], 
                 RGBColor[1, 0, 0], 
                 Thickness[0.005]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJwlz00ow3Ecx/E18rSHvrNnZawpnNXi8N++OFhRaxqlVvKYC8Zhh01RmpKD
HBjzEOYiy8FD7TD6Rg0hB4dRHBTlKcqQA/H//Xzq2+/26v0zt/bWd0glEolR
PPb+T0Xf1mjKmUrHzxLP+N4HkLWgtr0qnIHPrpgp+AT0Mnr90ypk4Y1fs15z
A7Sw6Z6uvMrGZMQr5CSB3nprp3p8Mjw9YQM66G+TBmQK3P9gIJD+Yjn6FVYi
01wxIL/zziLkAoqYKAK1NDr3j84BVxgXAfL9js09T6gwPMMG9J2Ib3nrclGM
E0Egu20xbk5TI9NMQaDZzHfTybYaAyzPD+RI21EK7RrsY5wXqOihb7JKqcVO
PiD5fPrS2qYWPRwEOh5IqBxuHdbzQLHv13J4/6pDB/8wUMdt2UbziB45JwCF
3LrLQb0By/iAHu2FPfkRA5ZyEGio6yypKDViAQ8E2u0e3i1eNSLP0wA1NH0Z
qi15yLkcIJt8sLwilId/pnOumw==
             "]], 
            Line[CompressedData["
1:eJw11H9MlHUcB3CSk57fD8fx4+B+kGAohYIQlKY+X6oJZKkoYQjTsiOcgiAg
UzB/NDHHCjQCE5YJxwQ0FSHkQMxPImzEj0lid+q0PLBkmqOU44ZNu7vnw2d7
9vzxbO99Pnvt/czamL06fYabm9snjsf5fpho0hc/EKF+ZbI6KFNDzMacJYxZ
hNNj754c7NeQrom5aWWXRfBsVFzoDdGSM3F3C73PiBBvVgpPdmpJ1VHniLD8
aqciokdLih84A0WwWn0bPmZ1ZJsjzZgjwtrqE81bE3TEEeZIFKFt3fmjS/fq
SLwzLk6E6ARS2XFWR6JcI0JfU/7pAbOOBLoCRfjqb7PJYNcRxrWgCLnzJrK2
KvXE5lxvQoBFq43pt4L0xBV3V4DhtBtBx8L0ZKDfOQIk3hb9T83XE+e1iSYB
Yp6FNdvn6kmd81yjAP3D9jV7NHriWq9MgLxOv/SFHnpS5IwrFMD67cHE4DEd
+dQ1AhhtdaVvXtGR1a5AAWZra459fkRHXOcuESA1ukT1dKOOhLoOFiDoHhxu
DNERV5y3AO1Vj4a+sWqJm2sE8I3Kr+2u1BLZg4eQXavuL3tbix48vLLus+9f
vj/twUNuxuWbOcUa9OBhj+K/yws1GvTg4dD49YryxgD04OFVo91YHhGAHjy4
tTWsSGzyRw8ezFaz4s+5/ujBQ5dnvZRVpUYPHkZWpexWzFSjBw/7Ctti+zb5
oQcPC3aMeox0+6IHB7+k1MZma33RgwOfDCq5ItMHPTjI/vrk4V3nvdGDg+39
kbNXTKnQg4MWS6Zf9Bsq9OCgdXP3svU5XujBgTVrSbK9VokeHAQU/9oQddUT
PTioGbrww/5xET04uDN6PbYpRkAPDj74gr+WlMehBwd94T4Jf5xg0IODkgdX
qrqGKPRgYWdgXUvuEw/0YCG5Oi/FIM5EDxbsL3V6egW7owcL7eZ0N3v4C+jB
QtvxjobQrGeS7MECmVO59NrWKUn2YGHwYnfB43SbJHuwUKk8nlSx5l9J9mAh
o8NrqGzbQ0n2YEFV0KNePG9Ukj1YCK7dtNNkMkuyBwvzrZYaDd0pyR4MBBXv
Lxo+2CXJHgxw7gHUncqbkuzBwIbepBlxpnuS7MHAa1vK2reHPJJkDwZK/lIF
WhIeS7IHA7t+bk4d3j0pyR4M1Fxi9r547qkkezDQs7y9Lv7355LswUBoOBvx
umIGejBQ/d6tL+t9FOjBQGZK1tmPgj3Qg4HRlbc1g2EUejj2e3/gp9QFDHrQ
EDnepy6I4NCDhoGV/OaSUAE9aDh/JCbbXfBEDxpS8y1pp92V6EGDoeV5bNGE
EvtBw6yOtzQhI17YDxpaF+t/zOhXYT9o6L1huDjV5I39oME01jpSdcgH+0HD
b5m2e4otvtgPGryf9pyySdP9oCGv9J/UcFGN/aDAx9abm21RYz8o+A6KLDuq
/bEfFBxII5PChwHYD8f3yB1DNl6D/aBg97Yav8lODfaDgrXxc5ZaDFrsBwXu
7yjKDTOn/1cU5JRErtl0bPp/RcHVhtFL58L16EHB7ZZ9Ucp2PXpQMJi7ISZl
USB6UFC6Ibp8fUsg+R9IgsLB
             "]], 
            Line[CompressedData["
1:eJw103tQVGUYBvBz2XNOAgrCSoLAnoOGl0k0MyMRv8/CdCJCvIxaeckLA2mC
5GUCBmZClAyWLt7QTEYyQQFtQjEd8ZmcqFUMg1FSGZUkBsVdQtn1gkTsfl/P
zJnz1/fM+85vXmNF6tzVkiAIKwc+9/9+4qmwvE4NEf3+Lwhv6rS5NC3Gq1mD
NfBoSPlGnZ53jnm/6GcN63wPpbSX6LRqVmuGuUrD4YoRR8t+1eneYnc0SP1T
brTe1Wlep7tQg9k6alGeZtD1A22laRrOfd18f5tu0IGygUYNLXXWa7cmG3S2
u26Whuz3Qlu2xBr0ZU80GPU9r6YlGNTiKdQQrtvPfrPAoF6eATXULbI1qQsN
6nKP51Rxz7Yxs2KeQT11rSpGWv5dXBhn0Ev17qiY2hFVe2S6Qd3bJp5SUbEl
4rA23qDfudctVXF8mXihLNCgnvGKVFjS+3bv6NVpprsuQ0XN0BNvNN3QaZIn
KsL0GXXranQ611Oo4lzt0zvpVp161o1RcfVE20T7cp2O9Sys4sAfp832SJ16
6swq1nrF7de6LVTwRMX1ZL07P9NCmYeCpZEzzPl9YdxDweqP9p2ctDmMeyho
nDou/nRHKPdQsP1k8bD5c0O5hwJLVHjQa9Uh3ENB4oQ9kd8PCeEeCpqzqnpv
fDCCeyg4HJ7iDKsK5h4KIpbWLqt5GMQ9FBxYsurt7klB3ENBlcO2J2TtcO6h
oPqHqM6CA89zDxN+yrYcK74UyD1MyG3J9fvWNYx7mGCzFrseBw/jHiY0pOX0
+USbuYcJG57oqXRhAPcw4bdH0dF9qf7cw4Q70dsdx/OGcg8TAob7ltfv8eMe
JqR+PnT09nm+3GPgfad32aj0wdzDhP12Ii+3enMPE7JCqiOnlg/iHib4HYyv
rzmvcQ8Z6X+P8Wm7qXAPGVeTXy+83CtzDxnjC9Kn7RwhcQ8ZybPOvTSHCNxD
RuWaIcPjLj8jzENGRUbAruzIJ4R5yPi0oSRh7z4nYR4yym73Xn0u+AFhHjJ+
nGHxz1lkJ8xDRkZwdkpWeTthHjL8k2KzQ1+8TZiHjK7Adv+Ai02EeUg4Y5CM
puZawjwkTMxZUUrbqgjzkNB/8+zY+ecvEeYh4dbBKa5d71wjzENC9Nqyv8YV
tBLmIeHKkSGxHUHthHlI+MzRIXe+dY8wDwk59dWNhUEOwjwkzJvi9bsv/iHM
Q8Iqx6aY9GkPCPOQENaiL/bOeUiYx8D7ntlXHm7pIcxDwiOfPz+hcU7CPER8
GLH6kNTgJMxDRHzSzMbZg12EeYi4aC8KtcguwjxEXPfpbyiqdBLmIWJ31+6O
0kFO7iGiNVEsX2nu4R4iNk1fP7L5wgPuISKrMOiCOq6be4jYnNjT/2iJg3uI
SLD1L8itvMs9RDjnVFht09q4h4ia5JldTd4t3EOAX8mZjLE+9dxDwNb8Z5Mf
T97LPQT8cs8++n5vI/cQYJ6/LqpEu8M9BKR89cqOdzfYuYeANbldRe2reriH
gMyEncG2rU+5h4AvYswL478U+H0IKIiL3VoQauL3ISDpmKMy667G70MAKdtX
97Hr//sQcGTC9bTWcD/6H10N1nQ=
             "]], 
            Line[CompressedData["
1:eJwt0X9MlHUcB/AbILbLhj8udRA/TM5OTCYKgcTRt1N+eSneiXDgCRwNmdgK
C1tqAoaiokI5neKtUXIQbXjLQaMyfW8wMZFwaXYZPwbjsgKy2e557rm75+7i
nj7v7bvvvv+89/l+XivK3tGXB8lksqy5E7htbVVquc2PYeHI6ZxfFcyaNXlI
YfXj02uOj7dWLGPHZ3TfRB33w9PQkRYSHs6MzX2cyuhH/MMY8/ynL7ANUvyY
/bmq7MlsNJNLhX6csTQ8Vp5YwQJtWZM+3HAc+84Wt5LNlc01+vC1bPji/clY
JtU1+zBmO1xd1LWK7ZHiQ/nlTHatUcXUUqEPBx/8cn/pkTimkAb04d/U3N9+
qH+ZzQbGm/FiW+2iwaDWeNYfqOvzomlswl5TsY5dbgnEC3V4pl44lcD2S4Ve
mA8aRuf3rmfZ0oBe5JV2vTfwZAOLlj7sRVXDrj5tQhLjA3WcCF1Eeqy15hX2
41AgItJ/2toaZEtmlsD62kS01SeOGlM3ssPSgCKKY56JvteZyvTSh0WE1SWx
yhfT2GppgSKqbpnb1V+omUyKCMPko1cLkl9j/3t48L79j17TXkYeHvRXx50f
SHudPDzYeHXxxPjzGvLwYOZKcJ3VoSEPD7zi+TMpjzaRhwfnQiZya/s3k4cb
9plpzbHuDPJwI8q5/tnsLzPJw40Da/I/GLRkkYcbt5RjR+Ud2eThRmOPMiP0
ag55uKG/83bw9W+3kIcLKXmhMcohLXm4sO9cSxSzv0EeLpTkd34eGrSNPFzw
3Y7Y+64ylzxcmHe6TpX+0nbycCE/M1HVdHM7eQiovJn4vcWgIw8Bb1rbXR9y
OvIQkMimjy66oCcPAY9NJR8Zk3eQhwCdenVPwegO8hAQ5lpiFOvzyEOA1n5i
y6b4neThxLz4T0ZiR3aShxMPNB7+UmM+eTjR/lftwotpBeThxJokuWrp0wLy
cKK88LnBBZ0G8nAi5cA/YftNheTBI8xw8rOUyCLy4NGi7fnKMFJEHjwWTrmD
B8y7yIPH+L2cv6uLjeTBI6G3P7dw5W7y4KHwX2ndM72bPDiYT66bau4uJg8O
YxnD3bdrSsiDQ9dQY7RsVSl5zL27QywXzpaSBwdufK0iki8lDw53D0392VRi
Ig8H4hQ3KqbumMjDAc1bQ22Lk8pYeuW+yN+vO7BcHqHtMJWx/wCr3EIq
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-4.25, -0.9833333333333361}, {0., 
            147.05154948502673`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-0.9833333333333361, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.007333333333333334], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {RGBColor[0., 0.8, 0.], PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], GeometricTransformationBox[InsetBox[
             FormBox[
              StyleBox[
               GraphicsBox[
                {EdgeForm[None], DiskBox[{0, 0}]},
                PlotRangePadding->Scaled[0.15]],
               StripOnInput->False,
               GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0., 0.8, 0.]]}],
              TraditionalForm], {0., 0.}, Automatic, Offset[
             7]], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYC4lkzQUDgwJSF5Z87bws6GIOBwIHUDPtvLTYS
DhB5/gOtYvUn3UpkHM6eAQG+Ayt1J0749kvWgQEM+A4IvTw5dU2bDFQ/74HU
rR9SXWQlHNLAgOfAjEULSv7xCkLN4z5gHrqau/f1f3uIeVwHZJgSNeJ+PLSH
mMd14L7P4s5jqpxQ8zgPBN6r5094LAo1j+PAhzXnzk1WloWax36gJzVkYdMO
Baj72A7UcJnn6cgpQt3HduDc8pPL/6fKQ81jPWAdZ3U53F8Sah7LgRLDW9Gr
HgtAzWM+sIH3x5bApf+g7mM6wO+za/ejJ1uh7mM6cLi/6SPXwk/2EPMYD5jt
zNr+1fqJPcQ8hgOKb/YemX2ZEWrf//0sDKeV3pgrQM3/u3+XRcqstvmGUPf9
2T9fviN+l5091D2/9q8rcvfpXegB9c+P/bEXZBtl3wdCzfu+30ayecKduRFQ
877u5z/Wtz9CPgFq3pf9dkuUlv4ISIGa92n/tZRF5rxHMhwA82LaXQ==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0., 0.8, 0.]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
                  Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYC4lkzQUDgwJSF5Z87bws6GIOBwIHUDPtvLTYS
DhB5/gOtYvUn3UpkHM6eAQG+Ayt1J0749kvWgQEM+A4IvTw5dU2bDFQ/74HU
rR9SXWQlHNLAgOfAjEULSv7xCkLN4z5gHrqau/f1f3uIeVwHZJgSNeJ+PLSH
mMd14L7P4s5jqpxQ8zgPBN6r5094LAo1j+PAhzXnzk1WloWax36gJzVkYdMO
Baj72A7UcJnn6cgpQt3HduDc8pPL/6fKQ81jPWAdZ3U53F8Sah7LgRLDW9Gr
HgtAzWM+sIH3x5bApf+g7mM6wO+za/ejJ1uh7mM6cLi/6SPXwk/2EPMYD5jt
zNr+1fqJPcQ8hgOKb/YemX2ZEWrf//0sDKeV3pgrQM3/u3+XRcqstvmGUPf9
2T9fviN+l5091D2/9q8rcvfpXegB9c+P/bEXZBtl3wdCzfu+30ayecKduRFQ
877u5z/Wtz9CPgFq3pf9dkuUlv4ISIGa92n/tZRF5rxHMhwA82LaXQ==
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-4.15, -1.15}, {0, 120.16280009159291`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {-1.0875000000000028`, 0}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.012833333333333334`], 
                  AbsoluteThickness[2], 
                  RGBColor[0., 0.8, 0.]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{-4.15, -1.15}, {0, 120.16280009159291`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {-1.0875000000000028`, 0}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0., 0.8, 0.]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.8, 0.]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYC4lkzQUDgwJSF5Z87bws6GIOBwIHUDPtvLTYS
DhB5/gOtYvUn3UpkHM6eAQG+Ayt1J0749kvWgQEM+A4IvTw5dU2bDFQ/74HU
rR9SXWQlHNLAgOfAjEULSv7xCkLN4z5gHrqau/f1f3uIeVwHZJgSNeJ+PLSH
mMd14L7P4s5jqpxQ8zgPBN6r5094LAo1j+PAhzXnzk1WloWax36gJzVkYdMO
Baj72A7UcJnn6cgpQt3HduDc8pPL/6fKQ81jPWAdZ3U53F8Sah7LgRLDW9Gr
HgtAzWM+sIH3x5bApf+g7mM6wO+za/ejJ1uh7mM6cLi/6SPXwk/2EPMYD5jt
zNr+1fqJPcQ8hgOKb/YemX2ZEWrf//0sDKeV3pgrQM3/u3+XRcqstvmGUPf9
2T9fviN+l5091D2/9q8rcvfpXegB9c+P/bEXZBtl3wdCzfu+30ayecKduRFQ
877u5z/Wtz9CPgFq3pf9dkuUlv4ISIGa92n/tZRF5rxHMhwA82LaXQ==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-4.15, -1.15}, {0, 120.16280009159291`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-1.0875000000000028`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.8, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, {InsetBox[
      TemplateBox[{
        StyleBox["\"Exact answer\"", 
         GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
         False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0], 
                    Thickness[0.09]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                  
                  TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                   "RGBColorSwatchTemplate"], ",", 
                  RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], "}"}], 
            ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "True", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.2, 0.9}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
        StyleBox["\"Pochhammer contour\"", 
         GrayLevel[0], FontFamily -> "Times New Roman", 14, StripOnInput -> 
         False]},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.8, 0.]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[2], 
                    RGBColor[0., 0.8, 0.]]}, PlotRangePadding -> 
                    Scaled[0.15]}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                  
                  TemplateBox[<|"color" -> RGBColor[0., 0.8, 0.]|>, 
                   "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], ",", 
                    
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], "}"}]}], ",", 
            
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.28, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{-0.9833333333333361, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"\\!\\(\\*SubscriptBox[\\(X\\), \\(1, 3\\)]\\)\"", 
       GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
       False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"|\\!\\(\\*SubscriptBox[\\(P\\), \
\\(6\\)]\\)\\!\\(\\*SubscriptBox[\\(A\\), \\(6\\)]\\)|\"", 
       GrayLevel[0], FontFamily -> "Times New Roman", 16, StripOnInput -> 
       False], TraditionalForm]},
   FrameStyle->{{
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}, {
      GrayLevel[0], Opacity -> 0.5}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.24, 0.6, 0.8], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.95, 0.627, 0.1425], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.455, 0.7, 0.21], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.578, 0.51, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.4, 0.64, 1.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1., 0.75, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.8, 0.4, 0.76], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.637, 0.65, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-4.25, -0.9833333333333361}, {0., 147.05154948502673`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, 
       Annotation[{{{}, {}, 
          Annotation[{
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.007333333333333334], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Thickness[0.005]], 
            Line[CompressedData["
1:eJwlz00ow3Ecx/E18rSHvrNnZawpnNXi8N++OFhRaxqlVvKYC8Zhh01RmpKD
HBjzEOYiy8FD7TD6Rg0hB4dRHBTlKcqQA/H//Xzq2+/26v0zt/bWd0glEolR
PPb+T0Xf1mjKmUrHzxLP+N4HkLWgtr0qnIHPrpgp+AT0Mnr90ypk4Y1fs15z
A7Sw6Z6uvMrGZMQr5CSB3nprp3p8Mjw9YQM66G+TBmQK3P9gIJD+Yjn6FVYi
01wxIL/zziLkAoqYKAK1NDr3j84BVxgXAfL9js09T6gwPMMG9J2Ib3nrclGM
E0Egu20xbk5TI9NMQaDZzHfTybYaAyzPD+RI21EK7RrsY5wXqOihb7JKqcVO
PiD5fPrS2qYWPRwEOh5IqBxuHdbzQLHv13J4/6pDB/8wUMdt2UbziB45JwCF
3LrLQb0By/iAHu2FPfkRA5ZyEGio6yypKDViAQ8E2u0e3i1eNSLP0wA1NH0Z
qi15yLkcIJt8sLwilId/pnOumw==
             "]], 
            Line[CompressedData["
1:eJw11H9MlHUcB3CSk57fD8fx4+B+kGAohYIQlKY+X6oJZKkoYQjTsiOcgiAg
UzB/NDHHCjQCE5YJxwQ0FSHkQMxPImzEj0lid+q0PLBkmqOU44ZNu7vnw2d7
9vzxbO99Pnvt/czamL06fYabm9snjsf5fpho0hc/EKF+ZbI6KFNDzMacJYxZ
hNNj754c7NeQrom5aWWXRfBsVFzoDdGSM3F3C73PiBBvVgpPdmpJ1VHniLD8
aqciokdLih84A0WwWn0bPmZ1ZJsjzZgjwtrqE81bE3TEEeZIFKFt3fmjS/fq
SLwzLk6E6ARS2XFWR6JcI0JfU/7pAbOOBLoCRfjqb7PJYNcRxrWgCLnzJrK2
KvXE5lxvQoBFq43pt4L0xBV3V4DhtBtBx8L0ZKDfOQIk3hb9T83XE+e1iSYB
Yp6FNdvn6kmd81yjAP3D9jV7NHriWq9MgLxOv/SFHnpS5IwrFMD67cHE4DEd
+dQ1AhhtdaVvXtGR1a5AAWZra459fkRHXOcuESA1ukT1dKOOhLoOFiDoHhxu
DNERV5y3AO1Vj4a+sWqJm2sE8I3Kr+2u1BLZg4eQXavuL3tbix48vLLus+9f
vj/twUNuxuWbOcUa9OBhj+K/yws1GvTg4dD49YryxgD04OFVo91YHhGAHjy4
tTWsSGzyRw8ezFaz4s+5/ujBQ5dnvZRVpUYPHkZWpexWzFSjBw/7Ctti+zb5
oQcPC3aMeox0+6IHB7+k1MZma33RgwOfDCq5ItMHPTjI/vrk4V3nvdGDg+39
kbNXTKnQg4MWS6Zf9Bsq9OCgdXP3svU5XujBgTVrSbK9VokeHAQU/9oQddUT
PTioGbrww/5xET04uDN6PbYpRkAPDj74gr+WlMehBwd94T4Jf5xg0IODkgdX
qrqGKPRgYWdgXUvuEw/0YCG5Oi/FIM5EDxbsL3V6egW7owcL7eZ0N3v4C+jB
QtvxjobQrGeS7MECmVO59NrWKUn2YGHwYnfB43SbJHuwUKk8nlSx5l9J9mAh
o8NrqGzbQ0n2YEFV0KNePG9Ukj1YCK7dtNNkMkuyBwvzrZYaDd0pyR4MBBXv
Lxo+2CXJHgxw7gHUncqbkuzBwIbepBlxpnuS7MHAa1vK2reHPJJkDwZK/lIF
WhIeS7IHA7t+bk4d3j0pyR4M1Fxi9r547qkkezDQs7y9Lv7355LswUBoOBvx
umIGejBQ/d6tL+t9FOjBQGZK1tmPgj3Qg4HRlbc1g2EUejj2e3/gp9QFDHrQ
EDnepy6I4NCDhoGV/OaSUAE9aDh/JCbbXfBEDxpS8y1pp92V6EGDoeV5bNGE
EvtBw6yOtzQhI17YDxpaF+t/zOhXYT9o6L1huDjV5I39oME01jpSdcgH+0HD
b5m2e4otvtgPGryf9pyySdP9oCGv9J/UcFGN/aDAx9abm21RYz8o+A6KLDuq
/bEfFBxII5PChwHYD8f3yB1DNl6D/aBg97Yav8lODfaDgrXxc5ZaDFrsBwXu
7yjKDTOn/1cU5JRErtl0bPp/RcHVhtFL58L16EHB7ZZ9Ucp2PXpQMJi7ISZl
USB6UFC6Ibp8fUsg+R9IgsLB
             "]], 
            Line[CompressedData["
1:eJw103tQVGUYBvBz2XNOAgrCSoLAnoOGl0k0MyMRv8/CdCJCvIxaeckLA2mC
5GUCBmZClAyWLt7QTEYyQQFtQjEd8ZmcqFUMg1FSGZUkBsVdQtn1gkTsfl/P
zJnz1/fM+85vXmNF6tzVkiAIKwc+9/9+4qmwvE4NEf3+Lwhv6rS5NC3Gq1mD
NfBoSPlGnZ53jnm/6GcN63wPpbSX6LRqVmuGuUrD4YoRR8t+1eneYnc0SP1T
brTe1Wlep7tQg9k6alGeZtD1A22laRrOfd18f5tu0IGygUYNLXXWa7cmG3S2
u26Whuz3Qlu2xBr0ZU80GPU9r6YlGNTiKdQQrtvPfrPAoF6eATXULbI1qQsN
6nKP51Rxz7Yxs2KeQT11rSpGWv5dXBhn0Ev17qiY2hFVe2S6Qd3bJp5SUbEl
4rA23qDfudctVXF8mXihLNCgnvGKVFjS+3bv6NVpprsuQ0XN0BNvNN3QaZIn
KsL0GXXranQ611Oo4lzt0zvpVp161o1RcfVE20T7cp2O9Sys4sAfp832SJ16
6swq1nrF7de6LVTwRMX1ZL07P9NCmYeCpZEzzPl9YdxDweqP9p2ctDmMeyho
nDou/nRHKPdQsP1k8bD5c0O5hwJLVHjQa9Uh3ENB4oQ9kd8PCeEeCpqzqnpv
fDCCeyg4HJ7iDKsK5h4KIpbWLqt5GMQ9FBxYsurt7klB3ENBlcO2J2TtcO6h
oPqHqM6CA89zDxN+yrYcK74UyD1MyG3J9fvWNYx7mGCzFrseBw/jHiY0pOX0
+USbuYcJG57oqXRhAPcw4bdH0dF9qf7cw4Q70dsdx/OGcg8TAob7ltfv8eMe
JqR+PnT09nm+3GPgfad32aj0wdzDhP12Ii+3enMPE7JCqiOnlg/iHib4HYyv
rzmvcQ8Z6X+P8Wm7qXAPGVeTXy+83CtzDxnjC9Kn7RwhcQ8ZybPOvTSHCNxD
RuWaIcPjLj8jzENGRUbAruzIJ4R5yPi0oSRh7z4nYR4yym73Xn0u+AFhHjJ+
nGHxz1lkJ8xDRkZwdkpWeTthHjL8k2KzQ1+8TZiHjK7Adv+Ai02EeUg4Y5CM
puZawjwkTMxZUUrbqgjzkNB/8+zY+ecvEeYh4dbBKa5d71wjzENC9Nqyv8YV
tBLmIeHKkSGxHUHthHlI+MzRIXe+dY8wDwk59dWNhUEOwjwkzJvi9bsv/iHM
Q8Iqx6aY9GkPCPOQENaiL/bOeUiYx8D7ntlXHm7pIcxDwiOfPz+hcU7CPER8
GLH6kNTgJMxDRHzSzMbZg12EeYi4aC8KtcguwjxEXPfpbyiqdBLmIWJ31+6O
0kFO7iGiNVEsX2nu4R4iNk1fP7L5wgPuISKrMOiCOq6be4jYnNjT/2iJg3uI
SLD1L8itvMs9RDjnVFht09q4h4ia5JldTd4t3EOAX8mZjLE+9dxDwNb8Z5Mf
T97LPQT8cs8++n5vI/cQYJ6/LqpEu8M9BKR89cqOdzfYuYeANbldRe2reriH
gMyEncG2rU+5h4AvYswL478U+H0IKIiL3VoQauL3ISDpmKMy667G70MAKdtX
97Hr//sQcGTC9bTWcD/6H10N1nQ=
             "]], 
            Line[CompressedData["
1:eJwt0X9MlHUcB/AbILbLhj8udRA/TM5OTCYKgcTRt1N+eSneiXDgCRwNmdgK
C1tqAoaiokI5neKtUXIQbXjLQaMyfW8wMZFwaXYZPwbjsgKy2e557rm75+7i
nj7v7bvvvv+89/l+XivK3tGXB8lksqy5E7htbVVquc2PYeHI6ZxfFcyaNXlI
YfXj02uOj7dWLGPHZ3TfRB33w9PQkRYSHs6MzX2cyuhH/MMY8/ynL7ANUvyY
/bmq7MlsNJNLhX6csTQ8Vp5YwQJtWZM+3HAc+84Wt5LNlc01+vC1bPji/clY
JtU1+zBmO1xd1LWK7ZHiQ/nlTHatUcXUUqEPBx/8cn/pkTimkAb04d/U3N9+
qH+ZzQbGm/FiW+2iwaDWeNYfqOvzomlswl5TsY5dbgnEC3V4pl44lcD2S4Ve
mA8aRuf3rmfZ0oBe5JV2vTfwZAOLlj7sRVXDrj5tQhLjA3WcCF1Eeqy15hX2
41AgItJ/2toaZEtmlsD62kS01SeOGlM3ssPSgCKKY56JvteZyvTSh0WE1SWx
yhfT2GppgSKqbpnb1V+omUyKCMPko1cLkl9j/3t48L79j17TXkYeHvRXx50f
SHudPDzYeHXxxPjzGvLwYOZKcJ3VoSEPD7zi+TMpjzaRhwfnQiZya/s3k4cb
9plpzbHuDPJwI8q5/tnsLzPJw40Da/I/GLRkkYcbt5RjR+Ud2eThRmOPMiP0
ag55uKG/83bw9W+3kIcLKXmhMcohLXm4sO9cSxSzv0EeLpTkd34eGrSNPFzw
3Y7Y+64ylzxcmHe6TpX+0nbycCE/M1HVdHM7eQiovJn4vcWgIw8Bb1rbXR9y
OvIQkMimjy66oCcPAY9NJR8Zk3eQhwCdenVPwegO8hAQ5lpiFOvzyEOA1n5i
y6b4neThxLz4T0ZiR3aShxMPNB7+UmM+eTjR/lftwotpBeThxJokuWrp0wLy
cKK88LnBBZ0G8nAi5cA/YftNheTBI8xw8rOUyCLy4NGi7fnKMFJEHjwWTrmD
B8y7yIPH+L2cv6uLjeTBI6G3P7dw5W7y4KHwX2ndM72bPDiYT66bau4uJg8O
YxnD3bdrSsiDQ9dQY7RsVSl5zL27QywXzpaSBwdufK0iki8lDw53D0392VRi
Ig8H4hQ3KqbumMjDAc1bQ22Lk8pYeuW+yN+vO7BcHqHtMJWx/wCr3EIq
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-4.25, -0.9833333333333361}, {0., 
            147.05154948502673`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-0.9833333333333361, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.007333333333333334], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Thickness[0.005]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[2], 
             RGBColor[0., 0.8, 0.]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0., 0.8, 0.]]}], {0., 0.}, Automatic, 
              Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQB2JGIGYC4lkzQUDgwJSF5Z87bws6GIOBwIHUDPtvLTYS
DhB5/gOtYvUn3UpkHM6eAQG+Ayt1J0749kvWgQEM+A4IvTw5dU2bDFQ/74HU
rR9SXWQlHNLAgOfAjEULSv7xCkLN4z5gHrqau/f1f3uIeVwHZJgSNeJ+PLSH
mMd14L7P4s5jqpxQ8zgPBN6r5094LAo1j+PAhzXnzk1WloWax36gJzVkYdMO
Baj72A7UcJnn6cgpQt3HduDc8pPL/6fKQ81jPWAdZ3U53F8Sah7LgRLDW9Gr
HgtAzWM+sIH3x5bApf+g7mM6wO+za/ejJ1uh7mM6cLi/6SPXwk/2EPMYD5jt
zNr+1fqJPcQ8hgOKb/YemX2ZEWrf//0sDKeV3pgrQM3/u3+XRcqstvmGUPf9
2T9fviN+l5091D2/9q8rcvfpXegB9c+P/bEXZBtl3wdCzfu+30ayecKduRFQ
877u5z/Wtz9CPgFq3pf9dkuUlv4ISIGa92n/tZRF5rxHMhwA82LaXQ==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-4.15, -1.15}, {0, 120.16280009159291`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-1.0875000000000028`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              AbsoluteThickness[2], 
              RGBColor[0., 0.8, 0.]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}}, {Frame -> True, FrameStyle -> {{
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}, {
         GrayLevel[0], Opacity -> 0.5}}, FrameLabel -> {
        Style["\!\(\*SubscriptBox[\(X\), \(1, 3\)]\)", 
         GrayLevel[0], FontFamily -> "Times New Roman", 16], 
        Style[
        "|\!\(\*SubscriptBox[\(P\), \(6\)]\)\!\(\*SubscriptBox[\(A\), \
\(6\)]\)|", 
         GrayLevel[0], FontFamily -> "Times New Roman", 16]}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {-0.9833333333333361, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.578, 0.51, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.4, 0.64, 1.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1., 0.75, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.8, 0.4, 0.76], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.637, 0.65, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        "CurrentSet", "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{-4.25, -0.9833333333333361}, {0., 147.05154948502673`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       PointLegend[{
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[2], 
          RGBColor[0., 0.8, 0.]]}, {
         Style["Pochhammer contour", 
          GrayLevel[0], FontFamily -> "Times New Roman", 14]}, 
        LegendMarkers -> {{
           Graphics[{
             EdgeForm[], 
             Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
           Offset[7]}}, Joined -> {False}, LabelStyle -> {}, LegendLayout -> 
        "Column"]]], 
     Scaled[{0.28, 0.8}], Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.956925379791088*^9, 3.9569254159087963`*^9}, {
   3.956925514126047*^9, 3.9569255565260677`*^9}, {3.9569256583160057`*^9, 
   3.956925662139559*^9}, {3.9569257734854565`*^9, 3.9569257904375343`*^9}, {
   3.956925848472471*^9, 3.956925854836502*^9}, {3.956925903546446*^9, 
   3.9569259385314693`*^9}, {3.956926154620035*^9, 3.9569261836586113`*^9}, {
   3.9569262227486324`*^9, 3.956926261108467*^9}, 3.9569263960700226`*^9, 
   3.956926427925812*^9, 3.9569269903646336`*^9, 3.9569270253611565`*^9, 
   3.9569270661685944`*^9, 3.9569271132788086`*^9, 3.957015188549555*^9, 
   3.9570168168509445`*^9, 3.9570201949444046`*^9, 3.957086461449682*^9, 
   3.9570865011042633`*^9, 3.9570922485928154`*^9, 3.9570922942126656`*^9, {
   3.957092477838991*^9, 3.957092577112667*^9}, {3.9570926632180614`*^9, 
   3.9570926773247166`*^9}, {3.9570927749940834`*^9, 
   3.9570927987869816`*^9}, {3.9570937333309517`*^9, 3.957093818174429*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"eeca6463-5a6e-49a0-8fc9-8570646c8268"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Contour",
WindowSize->{817, 839},
WindowMargins->{{Automatic, 383}, {Automatic, 48}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"740ab2cd-9452-4ac1-a5ad-592e6e9b0336"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 885, 20, 162, "Input",ExpressionUUID->"3a364b25-d492-e747-90c2-3fe50380a7e7"],
Cell[CellGroupData[{
Cell[1468, 44, 161, 3, 95, "Title",ExpressionUUID->"bbeee619-22de-43a7-9f89-1a2542f3400d"],
Cell[1632, 49, 243, 4, 40, "Input",ExpressionUUID->"194c0aad-a779-4781-aa9e-c40188bda9e1"],
Cell[1878, 55, 1195, 33, 101, "Input",ExpressionUUID->"6a1ea4b1-df2a-6f4b-b811-7ccbde485680"],
Cell[CellGroupData[{
Cell[3098, 92, 204, 3, 68, "Section",ExpressionUUID->"2577ce9c-25e4-4561-9ee2-b5343a0aa31d"],
Cell[3305, 97, 562, 10, 98, "Text",ExpressionUUID->"bf67b081-c31a-4c49-a723-bc17a22c6ab5"],
Cell[CellGroupData[{
Cell[3892, 111, 238, 4, 53, "Subsection",ExpressionUUID->"86ece3bd-66cf-4550-b776-583f00c30e88"],
Cell[4133, 117, 842, 21, 33, "Text",ExpressionUUID->"f5335751-bbfb-48f4-bb25-aa052560f712"],
Cell[4978, 140, 6382, 150, 233, "Input",ExpressionUUID->"b3b26f00-0be3-4db6-9b51-82aa3d5f2d66"]
}, Closed]],
Cell[CellGroupData[{
Cell[11397, 295, 268, 4, 37, "Subsection",ExpressionUUID->"c4a05fb3-1898-49ff-b64f-70acd044c2e6"],
Cell[CellGroupData[{
Cell[11690, 303, 218, 4, 43, "Subsubsection",ExpressionUUID->"2a7aeb3f-5b17-479c-866f-44d63c3a58db"],
Cell[11911, 309, 357, 7, 33, "Text",ExpressionUUID->"46de14a2-1843-4a72-a594-e1ec82820183"],
Cell[12271, 318, 1903, 44, 29, "Input",ExpressionUUID->"13d33250-3349-40a9-af6c-00856d32d2ac"],
Cell[14177, 364, 997, 30, 33, "Text",ExpressionUUID->"7d1f4b08-a00f-4932-82e0-89c7dfba69d4"],
Cell[15177, 396, 7141, 174, 172, "Input",ExpressionUUID->"fae10601-b2cc-47a2-8c20-776b7119600e"],
Cell[22321, 572, 2071, 34, 29, "Input",ExpressionUUID->"e8b1805d-78cc-49b1-86e7-444b45d9769e"]
}, Closed]],
Cell[CellGroupData[{
Cell[24429, 611, 172, 3, 34, "Subsubsection",ExpressionUUID->"4611e99b-8a84-4fad-b8b0-cb86d58b075b"],
Cell[24604, 616, 797, 26, 33, "Text",ExpressionUUID->"d9fe345f-b492-402b-8f4c-0a5558facee0"],
Cell[25404, 644, 7905, 198, 233, "Input",ExpressionUUID->"4b6c0cd1-4421-4238-adf5-726d96f0c0ea"],
Cell[33312, 844, 8390, 213, 254, "Input",ExpressionUUID->"7e702be0-282d-4cc2-9046-c2d281aeac6e"],
Cell[41705, 1059, 7076, 185, 212, "Input",ExpressionUUID->"f2de1c4c-31f7-4efd-835c-fe05fb59f80f"],
Cell[48784, 1246, 7336, 194, 233, "Input",ExpressionUUID->"bf38afe2-24a2-4b8e-b535-04f9a9ed8a87"],
Cell[56123, 1442, 11078, 298, 417, "Input",ExpressionUUID->"227c84ac-5625-4de9-9f0c-69a17c9f3b02"],
Cell[67204, 1742, 11375, 307, 396, "Input",ExpressionUUID->"a64425d4-e392-45af-a8d7-dd69769e87d5"],
Cell[78582, 2051, 3141, 87, 110, "Input",ExpressionUUID->"61ad7416-d91c-403a-9015-dfe9ad76b78f"],
Cell[81726, 2140, 2409, 70, 110, "Input",ExpressionUUID->"ac5cd302-fc87-4a81-9763-0b64e43c5d2f"],
Cell[84138, 2212, 3677, 81, 70, "Input",ExpressionUUID->"beb77a54-845f-450d-9214-4024341c2def"],
Cell[87818, 2295, 2138, 60, 70, "Input",ExpressionUUID->"a9882db9-6c7b-4b0d-bfd5-18e2879e9c88"]
}, Closed]],
Cell[CellGroupData[{
Cell[89993, 2360, 225, 4, 34, "Subsubsection",ExpressionUUID->"285d2052-6886-4b3d-bd71-c147449388c2"],
Cell[90221, 2366, 854, 27, 66, "Text",ExpressionUUID->"876c3de1-27cd-4e0a-a2ea-02927130cb4e"],
Cell[91078, 2395, 8385, 212, 324, "Input",ExpressionUUID->"de854ad3-c32f-4199-8adc-f5fbd75a0055"],
Cell[99466, 2609, 7337, 193, 324, "Input",ExpressionUUID->"91195c86-6f3f-4599-9c52-eb858cc18b88"],
Cell[106806, 2804, 10770, 291, 552, "Input",ExpressionUUID->"e6831bc0-8d6d-4882-a095-4f15d7c5b0eb"],
Cell[117579, 3097, 3287, 91, 146, "Input",ExpressionUUID->"273e47f8-4442-4629-8215-87ce366ac118"],
Cell[120869, 3190, 3816, 84, 122, "Input",ExpressionUUID->"db644af9-054e-4f3f-abca-33f84a8d5410"]
}, Closed]],
Cell[CellGroupData[{
Cell[124722, 3279, 167, 3, 34, "Subsubsection",ExpressionUUID->"37a509d6-4a56-4e2a-a7aa-920723aaab9e"],
Cell[124892, 3284, 1310, 25, 29, "Input",ExpressionUUID->"b79d6e32-7b24-431c-82e4-b462515b7c13"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[126251, 3315, 239, 4, 37, "Subsection",ExpressionUUID->"dfdcdc81-96e2-4024-bf09-20cdf9216939"],
Cell[126493, 3321, 56415, 1242, 1458, "Input",ExpressionUUID->"13cc90d1-c8c6-4b90-9e92-f45e9bd44f4c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182957, 4569, 167, 3, 68, "Section",ExpressionUUID->"7aff3bb1-7cde-4045-88fe-7ef2c70a4ca1"],
Cell[CellGroupData[{
Cell[183149, 4576, 175, 3, 53, "Subsection",ExpressionUUID->"51216dc4-08ab-4909-ba0b-e2f6b1538809"],
Cell[183327, 4581, 19592, 515, 1306, "Input",ExpressionUUID->"9177e253-c5f5-48b5-80a8-d6214a75aa36"]
}, Closed]],
Cell[CellGroupData[{
Cell[202956, 5101, 187, 3, 37, "Subsection",ExpressionUUID->"93667312-5ab6-43d5-b801-5516865343e8"],
Cell[203146, 5106, 18100, 499, 1122, "Input",ExpressionUUID->"e192cded-0aa7-7f41-adf6-616df2e2dd91"]
}, Closed]],
Cell[CellGroupData[{
Cell[221283, 5610, 170, 3, 37, "Subsection",ExpressionUUID->"d69fd352-79fc-497c-bb28-7f0c45a5002c"],
Cell[221456, 5615, 21720, 585, 1102, "Input",ExpressionUUID->"43f22511-7792-431a-bc39-16a0db0640fa"]
}, Closed]],
Cell[CellGroupData[{
Cell[243213, 6205, 169, 3, 37, "Subsection",ExpressionUUID->"17604ae1-1b1f-4ebc-9522-eb92af16c399"],
Cell[243385, 6210, 1037, 29, 101, "Input",ExpressionUUID->"b7add6e0-2790-4f2c-a5cc-485f29a9e463"]
}, Closed]],
Cell[CellGroupData[{
Cell[244459, 6244, 182, 3, 37, "Subsection",ExpressionUUID->"eb2e192d-cfd9-c441-b124-f80416997e92"],
Cell[244644, 6249, 1481, 37, 40, "Input",ExpressionUUID->"8614f12a-12bc-474f-8858-d5a190c37a69"],
Cell[246128, 6288, 805, 19, 40, "Input",ExpressionUUID->"514807a6-0912-b747-bdb9-a17afce8f482"],
Cell[246936, 6309, 1182, 26, 60, "Input",ExpressionUUID->"63e54693-93b1-9a40-970d-27b6ccef19ea"],
Cell[248121, 6337, 5050, 131, 224, "Input",ExpressionUUID->"d88ec31b-264c-f046-a6e0-f5de50f32347"],
Cell[CellGroupData[{
Cell[253196, 6472, 3011, 65, 163, "Input",ExpressionUUID->"196a0aa1-9a73-7e42-a2da-69ac52487bfd"],
Cell[256210, 6539, 67565, 1318, 258, "Output",ExpressionUUID->"9d6db293-da9c-48a9-8c41-3b868508b2da"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[323824, 7863, 350, 11, 37, "Subsection",ExpressionUUID->"f8c43a7d-95fa-f648-9ea4-8e69e492037d"],
Cell[324177, 7876, 519, 15, 40, "Input",ExpressionUUID->"5dd8180b-035b-4293-b0a3-7c760dfece05"],
Cell[324699, 7893, 778, 20, 40, "Input",ExpressionUUID->"7ead10c1-0b7f-a043-8e31-b2c4823243e2"],
Cell[325480, 7915, 802, 20, 40, "Input",ExpressionUUID->"6bac0381-b241-1441-81f9-7ba9548a785e"],
Cell[326285, 7937, 1104, 23, 40, "Input",ExpressionUUID->"42e6c829-6255-9a4b-9d88-8484b6a70cdd"],
Cell[327392, 7962, 3403, 88, 142, "Input",ExpressionUUID->"68a176da-1c4e-aa43-9f33-8174253c0ddf"],
Cell[CellGroupData[{
Cell[330820, 8054, 2983, 71, 224, "Input",ExpressionUUID->"d11cfad8-72fe-f14b-9b38-41c358148bc0"],
Cell[333806, 8127, 271660, 4696, 262, "Output",ExpressionUUID->"8db93a24-4310-be41-bcb0-053459758920"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[605515, 12829, 391, 8, 37, "Subsection",ExpressionUUID->"ed12cf13-8e40-044e-96f6-07a99a29377a"],
Cell[605909, 12839, 1701, 38, 81, "Input",ExpressionUUID->"c233179b-a548-7b40-940e-bac384dcdddb"],
Cell[607613, 12879, 1264, 37, 81, "Input",ExpressionUUID->"55349208-49b7-f94f-ad0a-1a6af9e5de0e"],
Cell[608880, 12918, 1486, 37, 122, "Input",ExpressionUUID->"1bbd551b-73a5-d64d-8d55-dfea164a9f9b"],
Cell[610369, 12957, 1218, 34, 122, "Input",ExpressionUUID->"9740353c-cd31-5844-86a1-208800766be9"],
Cell[611590, 12993, 6054, 152, 346, "Input",ExpressionUUID->"1eb8d07a-17e5-704e-a68a-7ee3ebd63ed8"],
Cell[CellGroupData[{
Cell[617669, 13149, 3099, 72, 204, "Input",ExpressionUUID->"cf5048ad-c501-914d-a4cc-e84a79392294"],
Cell[620771, 13223, 176215, 3182, 262, "Output",ExpressionUUID->"8d2afccb-ad0e-af47-ac2a-91f19494dfa4"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[797047, 16412, 155, 3, 68, "Section",ExpressionUUID->"9b7725ae-3c90-6949-98fa-10daf36a1de7"],
Cell[CellGroupData[{
Cell[797227, 16419, 175, 3, 53, "Subsection",ExpressionUUID->"780a7aea-8381-4575-bbd9-f5331e46d1c0"],
Cell[797405, 16424, 20821, 516, 1000, "Input",ExpressionUUID->"f5dbc39e-be75-438c-b7d4-f72272b6249d"],
Cell[818229, 16942, 14001, 428, 775, "Input",ExpressionUUID->"8ddeeb82-9e97-9948-b64d-1f6afd0aa909"]
}, Closed]],
Cell[CellGroupData[{
Cell[832267, 17375, 166, 3, 37, "Subsection",ExpressionUUID->"9e6952e9-1cd4-4ab1-96a9-c4f48e689ea0"],
Cell[832436, 17380, 9411, 231, 530, "Input",ExpressionUUID->"b5eac8ab-c5fb-244d-b9d3-2746986758b0"]
}, Closed]],
Cell[CellGroupData[{
Cell[841884, 17616, 165, 3, 37, "Subsection",ExpressionUUID->"afa4a6bb-4d11-4336-afd4-50c85b739035"],
Cell[842052, 17621, 4333, 105, 224, "Input",ExpressionUUID->"4bcfe3db-b8a5-7648-b1c9-c2061e962161"]
}, Closed]],
Cell[CellGroupData[{
Cell[846422, 17731, 183, 3, 37, "Subsection",ExpressionUUID->"7f9ebcd8-2b89-4dc6-a097-02539c2083fb"],
Cell[846608, 17736, 3809, 102, 265, "Input",ExpressionUUID->"60cd1e72-94d1-cd49-ba1f-9a8bb1b931f2"]
}, Closed]],
Cell[CellGroupData[{
Cell[850454, 17843, 159, 3, 37, "Subsection",ExpressionUUID->"40060d7d-4934-460d-97f3-a9a952fe9654"],
Cell[850616, 17848, 1671, 39, 101, "Input",ExpressionUUID->"6961e73e-7a06-0444-bb9b-65a1192ec096"],
Cell[852290, 17889, 1088, 30, 101, "Input",ExpressionUUID->"5985ecd3-103a-4748-93a4-22e188f3a29a"],
Cell[853381, 17921, 2335, 62, 142, "Input",ExpressionUUID->"6b8bea97-dbc2-374b-9a0e-50f2629bc05d"],
Cell[CellGroupData[{
Cell[855741, 17987, 2977, 64, 163, "Input",ExpressionUUID->"79ef3c88-ba7b-4204-8d19-a98e520dfcb8"],
Cell[858721, 18053, 55605, 1146, 257, "Output",ExpressionUUID->"eeca6463-5a6e-49a0-8fc9-8570646c8268"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


